Lift of fractional D-brane charge to equivariant Cohomotopy theory

The lift of K-theoretic D-brane charge to M-theory was recently hypothesized to land in Cohomotopy cohomology theory. To further check this "Hypothesis H", here we explicitly compute the constraints on fractional D-brane charges at ADE-orientifold singularities imposed by the existence of lifts from equivariant K-theory to equivariant Cohomotopy theory, through Boardman's comparison homomorphism. We check the relevant cases and find that this condition singles out precisely those fractional D-brane charges which do not take irrational values, in any twisted sector. Given that the possibility of irrational D-brane charge has been perceived as a paradox in string theory, we conclude that Hypothesis H serves to resolve this paradox. Concretely, we first explain that the Boardman homomorphism, in the present case, is the map from the Burnside ring to the representation ring of the singularity group given by forming virtual permutation representations. Then we describe an explicit algorithm that computes the image of this comparison map for any finite group. We run this algorithm for binary Platonic groups, hence for finite subgroups of SU(2); and we find explicitly that for the three exceptional subgroups and for the first few cyclic and binary dihedral subgroups the comparison morphism surjects precisely onto the sub-lattice of the real representation ring spanned by the non-irrational characters.

==> anc/bruhat/LICENSE <==
MIT License

Copyright (c) 2017, 2018 Simon Burton

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.



==> anc/bruhat/README <==


To run on linux machine with python3 and numpy installed:
env PYTHONPATH=path_to_parent_directory ./element.py SL2_3

To build burnside ring multiplication table of the
finite group SL(2, 3) and calculate row reduction thereof,
and resulting character table.

For binary dicyclic groups, run as:
./element.py Dic n=3
./element.py Dic n=4
etc.

Other groups: GL2_3, GL3_2 (high memory usage), 
Q8, SL2_5, BO (Binary octahedral)


This work is extraced from the repository:
https://github.com/punkdit/bruhat
as of December 19th 2018.







==> anc/bruhat/action.py <==
#!/usr/bin/env python3

from __future__ import print_function

import sys
import string
from random import randint, shuffle

from bruhat.util import factorial, all_subsets, write, uniqtuples
from bruhat.argv import argv
#from bruhat import isomorph
from bruhat.smap import SMap, tabulate

long = int


def mulclose_fast(gen, verbose=False, maxsize=None):
    els = set(gen)
    bdy = list(els)
    changed = True 
    while bdy:
        #if verbose:
        #    print "mulclose:", len(els)
        _bdy = []
        for A in gen:
            for B in bdy:
                C = A*B  
                if C not in els: 
                    els.add(C)
                    _bdy.append(C)
                    if maxsize and len(els)>=maxsize:
                        return list(els)
        bdy = _bdy
    return els 


mulclose = mulclose_fast


def mulclose_hom(gen1, gen2, verbose=False, maxsize=None):
    "build a group hom from generators: gen1 -> gen2"
    hom = {}
    assert len(gen1) == len(gen2)
    for i in range(len(gen1)):
        hom[gen1[i]] = gen2[i]
    bdy = list(gen1)
    changed = True 
    while bdy:
        #if verbose:
        #    print "mulclose:", len(hom)
        _bdy = []
        for A in gen1:
            for B in bdy:
                C1 = A*B  
                if C1 not in hom: 
                    hom[C1] = hom[A] * hom[B]
                    _bdy.append(C1)
                    if maxsize and len(els)>=maxsize:
                        return list(els)
        bdy = _bdy
    return hom 


def identity(items):
    return dict((i, i) for i in items)

class Set(object):
    def __init__(self, els):
        self.els = els

    def __str__(self):
        return str(self.els)


class Equ(object):
    "Equivalence class for an _equivalance relation"
    def __init__(self, item):
        self.items = [item]
        self.parent = None 

    def __str__(self):
        return "Equ(%s, top=%s)" % (
            self.items, self.top if self.parent else None)

    @property
    def top(self):
        top = self
        while top.parent:
            top = top.parent
        if top is not self:
            self.parent = top
        return top

#    def add(self, item):
#        assert item not in self.items
#        self.items.append(item)

    def merge(self, other):
        top = self
        while top.parent:
            top = top.parent
        while other.parent:
            other = other.parent
        if top is other:
            return
        other.parent = top
        top.items += other.items

    def eq(e1, e2):
        while e1.parent:
            e1 = e1.parent
        while e2.parent:
            e2 = e2.parent
        return e1 is e2


def quotient(items, relation=None):
    """ return a dict:item->items that sends each item 
        to the list of equivalant items 
        under the equivalance relation.
    """
    if relation is None:
        relation = lambda a,b : (a==b)
    equs = [Equ(item) for item in items]
    hom = {}
    n = len(items)
    for i in range(n):
        ei = equs[i]
        for j in range(i+1, n):
            ej = equs[j]
            if ei.eq(ej):
                continue
            if relation(items[i], items[j]):
                ei.merge(ej)
    for i in range(n):
        hom[items[i]] = list(equs[i].top.items)
    return hom

def quotient_rep(items, relation=None):
    """ return a dict:item->item that sends each item 
        to a representative equivalant item
        under the equivalance relation.
    """
    hom = quotient(items, relation)
    hom = dict((item, items[0]) for (item, items) in hom.items()) # _confused ?
    return hom


assert quotient(range(7), (lambda i,j : (i-j)%3==0)) \
    == {0: [0, 3, 6], 1: [1, 4], 2: [2, 5], 3: [0, 3, 6], 4: [1, 4], 5: [2, 5], 6: [0, 3, 6]}

assert quotient_rep(range(7), (lambda i,j : (i-j)%3==0)) \
    == {0:0, 1:1, 2:2, 3:0, 4:1, 5:2, 6:0}


class Perm(object):

    """
    A permutation of a list of items.
    """
    def __init__(self, perm, items, word=''):
        #print "Perm.__init__", perm, items
        #if isinstance(perm, list):
        #    perm = tuple(perm)
        if perm and isinstance(perm, (list, tuple)) and isinstance(perm[0], (int, long)):
            perm = list(items[i] for i in perm)
        #print "\t", perm
        if not isinstance(perm, dict):
            perm = dict((perm[i], items[i]) for i in range(len(perm)))
        #print "\t", perm
        self.perm = perm # map item -> item
        #print "\t", perm
        set_items = set(items)
        self.set_items = set_items
        self.items = list(items)
        assert len(perm) == len(items), (perm, items)
        self.n = len(perm)
        self._str = None
        for key, value in perm.items():
            assert key in set_items, repr(key)
            assert value in set_items, repr(value)
        self.word = word
        self._str_cache = None

    @classmethod
    def identity(cls, items, *args, **kw):
        n = len(items)
        perm = dict((item, item) for item in items)
        return Perm(perm, items, *args, **kw)

    def is_identity(self):
        for k, v in self.perm.items():
            if k != v:
                return False
        return True

    def rename(self, send_items, items):
        perm = {}
        assert len(items) == len(self.items)
        for item in self.items:
            jtem = send_items[item]
            assert jtem in items
            perm[jtem] = send_items[self.perm[item]]
        return Perm(perm, items)

    @classmethod
    def fromcycles(cls, cycles, items, *args, **kw):
        perm = {}
        for cycle in cycles:
            m = len(cycle)
            for i in range(m):
                perm[cycle[i]] = cycle[(i+1)%m]
        return Perm(perm, items, *args, **kw)

    def order(self):
        i = 1
        g = self
        while not g.is_identity():
            g = self*g
            i += 1
            assert i <= len(self.items)+1
        return i

    def restrict(self, items, *args, **kw):
        perm = dict((i, self.perm[i]) for i in items)
        return Perm(perm, items, *args, **kw)

    def fixes(self, items):
        items = set(items)
        for item in items:
            item = self(item)
            if item not in items:
                return False
        return True

    def intersection(self, other):
        assert self.items == other.items
        items = []
        for i in self.items:
            if self.perm[i] == other.perm[i]:
                items.append(i)
        return items

    def _X_str__(self):
        #return str(dict((i, self.perm[i]) for i in range(self.n)))
        #return str(dict((i, self.perm[i]) for i in range(self.n)))
        if self._str:
            return self._str
        perm = self.perm
        keys = perm.keys()
        keys.sort()
        items = ["%s:%s"%(key, perm[key]) for key in keys]
        s = "{%s}"%(', '.join(items))
        self._str = s
        return s

    def cycles(self):
        remain = set(self.set_items)
        cycles = []
        while remain:
            item = iter(remain).__next__()
            orbit = [item]
            item1 = self*item
            while item1 != item:
                orbit.append(item1)
                item1 = self*item1
                assert len(orbit) <= len(self.items)
            assert orbit
            cycles.append(orbit)
            n = len(remain)
            for item in orbit:
                remain.remove(item)
            assert len(remain) < n
        return cycles

    def sign(self):
        s = 1
        for orbit in self.cycles():
            if len(orbit)%2 == 0:
                s *= -1
        return s

    def cycle_str(self):
        remain = set(self.set_items)
        s = []
#        print "__str__", self.perm, self.items
        while remain:
            item = iter(remain).__next__()
#            print "item:", item
            orbit = [item]
            item1 = self*item
#            print "item1:", item1
            while item1 != item:
                orbit.append(item1)
                item1 = self*item1
                assert len(orbit) <= len(self.items)
            s.append("(%s)"%(' '.join(str(item) for item in orbit)))
            assert orbit
            n = len(remain)
            for item in orbit:
                remain.remove(item)
            assert len(remain) < n
        #return "Perm(%s)"%(''.join(s))
#        print "__str__: end"
        return ''.join(s)
#    __repr__ = __str__

    def get_idxs(self):
        lookup = dict((v, k) for (k, v) in enumerate(self.items))
        idxs = [lookup[self.perm[i]] for i in self.items]
        return idxs

    def str(self): # HOTSPOT
        if self._str_cache:
            return self._str_cache
        perm = self.perm
        items = self.items
        s = []
        for i, item in enumerate(items):
            j = items.index(perm[item])
            s.append("%d:%d"%(i, j))
        s = "{%s}"%(', '.join(s))
        self._str_cache = s
        return s

    def __str__(self):
        # this is the *index* action, not the real permutation action
        return "Perm(%s)"%self.str()
    __repr__ = __str__

    def __hash__(self):
        return hash(str(self))

    """
    _hash = None
    def __hash__(self):
        if self._hash is None:
            self._hash = hash(str(self))
        return self._hash
    """

    def leftmul(self, action):
        perms = [self*perm for perm in action]
        action = Group(perms, action.items)
        return action

    def rightmul(self, action):
        perms = [perm*self for perm in action]
        action = Group(perms, action.items)
        return action

    def __mul__(self, other):
        # break this into three cases: 
        if isinstance(other, Group):
            perms = [self*perm for perm in other]
            action = Group(perms, self.items)
            return action # <----- return

        if not isinstance(other, Perm):
            item = self.perm[other]
            return item # <---- return

        assert self.items == other.items
        perm = {}
        #for item in self.items:
            #perm[item] = other.perm[self.perm[item]]
        for item in other.items:
            perm[item] = self.perm[other.perm[item]]
        return Perm(perm, self.items, self.word+other.word)

    # More strict than __mul__:
    def __call__(self, item):
        return self.perm[item]
    __getitem__ = __call__

    def __pow__(self, n):
        assert int(n)==n
        if n==0:
            return Perm.identity(self.items)
        if n<0:
            self = self.__invert__()
            n = -n
        g = self
        for i in range(n-1):
            g = self*g
        return g

    def __invert__(self):
        perm = {}
        for item in self.items:
            perm[self.perm[item]] = item
        return Perm(perm, self.items)
    inverse = __invert__

    def __eq__(self, other):
        assert self.items == other.items
        return self.perm == other.perm

    def __ne__(self, other):
        assert self.items == other.items
        return self.perm != other.perm

    def fixed(self):
        items = []
        for item in self.items:
            if self.perm[item] == item:
                items.append(item)
        return items

    def orbits(self):
        remain = set(self.items)
        orbits = []
        while remain:
            item = iter(remain).__next__()
            orbit = [item]
            item0 = item
            while 1:
                item = self.perm[item]
                if item == item0:
                    break
                orbit.append(item)
                assert len(orbit) <= len(remain)
            remain = remain.difference(orbit)
            orbits.append(orbit)
        return orbits

    def conjugacy_cls(self):
        "this is a partition of len(items)"
        orbits = self.orbits()
        sizes = [len(orbit) for orbit in orbits]
        sizes.sort() # uniq
        return tuple(sizes)

    def preserves_partition(self, part):
        for items in part:
            for item in items:
                jtem = self.perm[item]
                if jtem not in items:
                    return False
        return True


#class Species(object):
#    def __call__(self, group, items):
#        pass

#class PointedSpecies(Species):

class Item(object):
    def __init__(self, item, name=None):
        self.item = item
        if name is None:
            name = str(item)
        self.name = name # a canonical name

    def __hash__(self):
        return hash(self.name)

    def __str__(self):
        return self.name
    def __repr__(self):
        return "I(%s)"%(self.name)
    def __eq__(self, other):
        return self.name == other.name
    def __ne__(self, other):
        return self.name != other.name


class TupleItem(Item):
    def __init__(self, items):
        Item.__init__(self, items)


class SetItem(Item):
    "a hashable unordered set"
    def __init__(self, items):
        items = list(items)
        #for i in range(len(items)):
        #    item = items[i]
        #    if isinstance(item, Item):
        #        pass
        #    elif isinstance(items[i], (int, long, str)):
        #        items[i] = Item(item)
        #    else:
        #        assert 0, repr(item)
        items.sort(key = lambda item : str(item))
        #items = tuple(items)
        Item.__init__(self, items)

    def __iter__(self):
        return iter(self.item)

    def __len__(self):
        return len(self.item)


def disjoint_union(items, _items):
    items = [(0, item) for item in items]
    _items = [(1, item) for item in _items]
    return items + _items
    

def all_functions(source, target):
    m, n = len(source), len(target)
    source = list(source)
    target = list(target)
    assert n**m < 1e8, "too big"
    if m==0:
        yield {}
    elif n==0:
        return # no functions here
    elif m==1:
        for i in range(n):
            yield dict([(source[0], target[i])])
    else:
        for func in all_functions(source[1:], target):
            for i in range(n):
                _func = dict(func)
                _func[source[0]] = target[i]
                yield _func

assert len(list(all_functions('ab', 'abc'))) == 3**2
assert len(list(all_functions('abc', 'a'))) == 1
assert len(list(all_functions('a', 'abc'))) == 3


def __choose(items, k):
    "choose k elements"
    n = len(items)
    assert 0<=k<=n
    if k==0:
        yield [], items, [] # left, right, chosen
    elif k==n:
        yield items, [], [] # left, right, chosen
    elif k==1:
        for i in range(n):
            yield items[:i], items[i+1:], [items[i]]
    else:
        for left, right, chosen in __choose(items, k-1):
            n = len(right)
            for i in range(n):
                yield left + right[:i], right[i+1:], chosen+[right[i]]

def _choose(items, *ks):
    "yield a tuple "
    if len(ks)==0:
        yield items,
    elif len(ks)==1:
        k = ks[0]
        for left, right, chosen in __choose(items, k):
            yield items, chosen
    else:
        k = ks[0]
        for flag in _choose(items, *ks[:-1]):
            chosen = flag[-1]
            for chosen, _chosen in _choose(chosen, ks[-1]):
                yield flag + (_chosen,)


def choose(items, *ks):
    "choose k elements"
    items = list(items)
    _items = []
    #for left, right, chosen in _choose(items, k):
    #    _items.append((SetItem(left+right), SetItem(chosen)))
    for flag in _choose(items, *ks):
        flag = tuple(SetItem(item) for item in flag)
        _items.append(flag)
    return _items

items4 = list('abcd')
assert len(choose(items4, 0)) == 1
assert len(choose(items4, 1)) == 4
assert len(choose(items4, 2)) == 4*3//2
assert len(choose(items4, 3)) == 4
assert len(choose(items4, 4)) == 1

class Group(object):
    """
    A collection of Perm's.
    """

    def __init__(self, perms, items, check=False):
        perms = list(perms)
        self.perms = perms # ordered 
        self.items = list(items)
        self.set_items = set(items) # unordered
        self.set_perms = set(perms) # unordered
        for perm in perms:
            assert isinstance(perm, Perm), type(perm)
            assert perm.items == self.items, (perm.items, items)
        self._str = None # cache

    def str(self):
        if not self._str:
            ss = [perm.str() for perm in self.perms]
            ss.sort()
            self._str = ''.join(ss)
        return self._str

    def __eq__(self, other): # HOTSPOT 
        if len(self.perms) != len(other.perms):
            return False
        return (self.set_items == other.set_items and self.set_perms == other.set_perms)

    def __ne__(self, other):
        if len(self.perms) != len(other.perms):
            return True
        return (self.set_items != other.set_items or self.set_perms != other.set_perms)

    def __hash__(self):
        return hash(self.str())

    def __contains__(self, g):
        assert g.items == self.items
        return g in self.set_perms

#    def __lt__(self, other):
#        return id(self) < id(other)

    @classmethod
    def generate(cls, perms, *args, **kw):
        items = kw.get("items")
        if items is not None:
            del kw["items"]
        else:
            assert perms
            items = perms[0].items
        if not perms:
            perms = [Perm.identity(items)]
        perms = list(mulclose(perms, *args))
        return cls(perms, items, **kw)

    def is_cyclic(self):
        n = len(self)
        for g in self:
            if g.order() == n:
                return True
        return False

    def cgy_cls(self):
        "conjugacy classes of elements of G"
        found = set() # map Perm to it's conjugacy class
        itemss = []
        for g in self:
            if g in found:
                continue
            items = set([g])
            itemss.append(items)
            found.add(g)
            for h in self:
                k = h*g*(~h)
                items.add(k)
                found.add(k)
        itemss.sort(key = lambda items : iter(items).__next__().order())
        return itemss

    @property
    def identity(self):
        p = Perm.identity(self.items)
        return p

    @classmethod
    def trivial(cls, items_or_n=1, check=False):
        "the trivial action on items fixes every item"
        if type(items_or_n) in (int, long):
            items = range(items_or_n)
        else:
            items = list(items_or_n)
        perm = Perm.identity(items)
        G = Group([perm], items, check=check)
        return G

    @classmethod
    def symmetric(cls, items_or_n, check=False):
        if type(items_or_n) in (int, long):
            items = range(items_or_n)
        else:
            items = list(items_or_n)
        perms = []
        n = len(items)
        for i in range(n-1):
            perm = dict((item, item) for item in items)
            perm[items[i]] = items[i+1]
            perm[items[i+1]] = items[i]
            perms.append(perm)
        perms = [Perm(perm, items) for perm in perms]
        G = Group.generate(perms, check=check)
        assert len(G) == factorial(n)
        return G

    @classmethod
    def alternating(cls, items_or_n, check=False):
        if type(items_or_n) in (int, long):
            items = range(items_or_n)
        else:
            items = list(items_or_n)
        n = len(items)
        gen = []
        for i in range(n-2):
            perm = dict((j, j) for j in items)
            perm[items[i]] = items[i+1]
            perm[items[i+1]] = items[i+2]
            perm[items[i+2]] = items[i]
            perm = Perm(perm, items)
            gen.append(perm)
        perms = mulclose(gen)
        G = Group(perms, items)
        assert len(G)==factorial(n)//2
        return G

    @classmethod
    def cyclic(cls, items_or_n, check=False):
        if type(items_or_n) in (int, long):
            items = range(items_or_n)
        else:
            items = list(items_or_n)
        perms = []
        n = len(items)
        perms = [dict((items[i], items[(i+k)%n]) for i in range(n))
            for k in range(n)]
        assert len(perms) == n
        perms = [Perm(perm, items) for perm in perms]
        G = Group(perms, items, check=check)
        return G

    @classmethod
    def dihedral(cls, items_or_n, check=False):
        if type(items_or_n) in (int, long):
            items = range(items_or_n)
        else:
            items = list(items_or_n)
        perms = []
        n = len(items)
        perms = [
            dict((items[i], items[(i+1)%n]) for i in range(n)),
            dict((items[i], items[(-i)%n]) for i in range(n))]
        perms = [Perm(perm, items) for perm in perms]
        G = Group.generate(perms, check=check)
        assert len(G) == 2*n
        return G

    def __repr__(self):
        return "%s(%s, %s)"%(self.__class__.__name__, self.perms, self.items)

    def __str__(self):
        return "%s(%d, %d)"%(self.__class__.__name__, len(self.perms), len(self.items))

    def __len__(self):
        return len(self.perms)

    def __getitem__(self, idx):
        return self.perms[idx]
    
    def __mul__(self, other):
        if isinstance(other, Group):
            assert self.items == other.items
            perms = set(g*h for g in self for h in other)
            return Group(perms, self.items)
        elif isinstance(other, Perm):
            assert self.items == other.items
            perms = set(g*other for g in self)
            return Group(perms, self.items)
        raise TypeError

    def __add__(self, other):
        items = disjoint_union(self.items, other.items)
        perms = []
        for perm in self:
            _perm = {}
            for item in self.items:
                _perm[0, item] = 0, perm[item]
            for item in other.items:
                _perm[1, item] = 1, item # identity
            _perm = Perm(_perm, items)
            perms.append(_perm)
        for perm in other:
            _perm = {}
            for item in self.items:
                _perm[0, item] = 0, item # identity
            for item in other.items:
                _perm[1, item] = 1, perm[item]
            _perm = Perm(_perm, items)
            perms.append(_perm)
        perms = list(mulclose(perms))
        return Group(perms, items)

    def direct_product(self, other):
        items = [(i, j) for i in self.items for j in other.items]
        perms = []
        for g in self:
          for h in other:
            perm = {}
            for i, j in items:
                perm[i, j] = g[i], h[j]
            perm = Perm(perm, items)
            perms.append(perm)
        group = Group(perms, items)
        return group

    def fixed(self):
        fixed = {}
        for el in self.perms:
            fixed[el] = el.fixed()
        return fixed

    def stabilizer(self, *items):
        "subgroup that fixes every point in items"
        perms = []
        for g in self.perms:
            if len([item for item in items if g[item]==item])==len(items):
                perms.append(g)
        return Group(perms, self.items)

    def invariant(self, *items):
        "subgroup that maps set of items to itself"
        perms = []
        items = set(items)
        for g in self.perms:
            items1 = set(g[item] for item in items)
            if items1.issubset(items):
                perms.append(g)
        return Group(perms, self.items)

    def preserve_partition(self, part):
        H = [g for g in self if g.preserves_partition(part)]
        return Group(H, self.items)

    def orbit(self, item):
        items = set(g(item) for g in self.perms)
        return items

    def orbits(self):
        #print "orbits"
        #print self.perms
        #print self.items
        remain = set(self.set_items)
        orbits = []
        while remain:
            #print "remain:", remain
            item = iter(remain).__next__()
            orbit = set(g(item) for g in self.perms)
            #print "orbit:", orbit
            for item in orbit:
                remain.remove(item)
            orbits.append(orbit)
        return orbits

    def restrict(self, items):
        G = Group([perm.restrict(items) for perm in self.perms], items)
        return G

    def components(self):
        orbits = self.orbits()
        groups = [self.restrict(orbit) for orbit in orbits]
        return groups

    def shape_item(self): # HOTSPOT
        shape_item = []
        for item in self.items:
            shape = []
            for g in self:
                gitem = item
                n = 1
                while 1:
                    gitem = g(gitem)
                    if gitem == item:
                        break
                    n += 1
                shape.append(n)
            shape_item.append(tuple(shape))
        return shape_item

    def check(group):
        #print "check"
        orbits = group.orbits()
        assert sum(len(orbit) for orbit in orbits) == len(group.items)

        # orbit stabilizer theorem
        n = sum(len(group.stabilizer(item)) for item in group.items)
        assert n == len(group) * len(orbits)

        # Cauchy-Frobenius lemma
        assert n == sum(len(g.fixed()) for g in group)

    def subgroups_slow(self): # XXX SLOW
        "All subgroups, acting on the same items."
        subs = set()
        I = self.identity
        items = self.items
        group = Group([I], self.items)
        subs = set([group, self])
        bdy = set()
        if len(self)>1:
            bdy.add(group)
        set_perms = self.set_perms
        while bdy:
            _bdy = set()
            for group in bdy:
                assert len(group)<len(self)
                # XXX do something clever with cosets...
                for perm in set_perms.difference(group.set_perms):
                    perms = mulclose(group.perms + [perm])
                    _group = Group(perms, items)
                    if _group not in subs:
                        _bdy.add(_group)
                        subs.add(_group)
            bdy = _bdy

        return subs

    def cyclic_subgroups(self, verbose=False):
        # find all cyclic subgroups
        I = self.identity
        trivial = Group([I], self.items)
        cyclic = set()
        for g0 in self:
            if g0==I:
                continue
            perms = [g0]
            g1 = g0
            while 1:
                g1 = g0*g1
                if g1==g0:
                    break
                perms.append(g1)
            group = Group(perms, self.items)
            assert len(group)>1
            cyclic.add(group)
        return cyclic

    def subgroups(self, verbose=False):
        I = self.identity
        items = self.items
        trivial = Group([I], items)
        cyclic = self.cyclic_subgroups()
        #if verbose:
        #    print "Group.subgroups: cyclic:", len(cyclic)
        n = len(self) # order
        subs = set(cyclic)
        subs.add(trivial)
        subs.add(self)
        bdy = set(G for G in cyclic if len(G)<n)
        while bdy:
            _bdy = set()
            # consider each group in bdy
            for G in bdy:
                # enlarge by a cyclic subgroup
                for H in cyclic:
                    perms = set(G.perms+H.perms)
                    k = len(perms)
                    if k==n or k==len(G) or k==len(H):
                        continue
                    #perms = mulclose(perms)
                    perms = mulclose_fast(perms)
                    K = Group(perms, items)
                    if K not in subs:
                        _bdy.add(K)
                        subs.add(K)
                        if verbose:
                            write('.')
                    #else:
                    #    write('/')
            bdy = _bdy
            #if verbose:
            #    print "subs:", len(subs)
            #    print "bdy:", len(bdy)
        return subs

    def left_cosets(self, H=None):
        cosets = set()
        if H is not None:
            Hs = [H]
        else:
            Hs = self.subgroups()
        for action in Hs:
            for g in self:
                coset = Coset([g*h for h in action], self.items)
                cosets.add(coset)
        return list(cosets)

    def left_action(self, items):
        send_perms = {}
        perms = []
        for g in self:
            perm = {}
            for item in items:
                perm[item] = g*item
            perm = Perm(perm, items)
            perms.append(perm)
            send_perms[g] = perm
        f = quotient_rep(perms)
        send_perms = dict((k, f[v]) for (k, v) in send_perms.items())
        perms = list(f.values())
        hom = Action(self, send_perms, items)
        return hom

    def is_subgroup(self, H):
        assert H.items == self.items
        for g in H.perms:
            if not g in self.perms:
                return False
        return True

    def is_abelian(self):
        pairs = [(g, h) for g in self for h in self]
        shuffle(pairs)
        for g, h in pairs:
            if g*h != h*g:
                return False
        return True

    def regular_rep(self):
        items = range(len(self))
        lookup = dict((v,k) for (k,v) in enumerate(self.perms))
        perms = []
        for perm in self:
            _perm = {}
            for i in items:
                j = lookup[perm*self[i]]
                _perm[i] = j
            perms.append(Perm(_perm, items))
        return Group(perms, items)

    @classmethod
    def product(cls, H, J):
        perms = list(set(H.perms+J.perms))
        return cls.generate(perms)
    

    # | | | | | |                                       | | | | 
    # v v v v v v  probably should delete these methods v v v v 

    def choice(group, *ks):
        "choose k elements"
    
        items = group.items
        _items = choose(items, *ks)
        _group = []
        for g in group:
            perm = g.perm
            _perm = {}
            for flag in _items:
                _flag = tuple(SetItem(tuple(perm[item] for item in __items)) for __items in flag)
                _perm[flag] = _flag
            _g = Perm(_perm, _items)
            _group.append(_g)
        return Group(_group, _items)

    def is_hom(self, items, func):
        #print "is_hom", items, func
        # If we use a set here this could make a "subgroup" of self
        #group = set()
        group = []
        for g in self:
            perm = {} # try to send g to this guy
            for i in self.items:
                gi = g[i]
                f_i = func[i]
                f_gi = func[gi]
                j = perm.get(f_i)
                if j is None:
                    perm[f_i] = f_gi
                elif j != f_gi:
                    return # fail
            #group.add(Perm(perm, items))
            group.append(Perm(perm, items))
        group = Group(group, items)
        return group

    def all_homs(self, items, surjective=True):
        for func in all_functions(self.items, items):
            if surjective:
                if len(set(func.values())) < len(items):
                    continue
            group = self.is_hom(items, func)
            if group is not None:
                group.check()
                yield group, func

    def isomorphic(self, other):
        assert isinstance(other, Group)
        if len(self)!=len(other):
            return False
        n = len(self)
        for i in range(n):
          for j in range(n):
            g = self.perms[i] * self.perms[j]
            g = self.perms.index(g) # slow
            h = other.perms[i] * other.perms[j]
            h = other.perms.index(h) # slow
            if g!=h:
                return False
        return True

    def is_hom_iso(self, other, func):
        for i in range(len(self)):
            g = self[i]
            h = other[i]
            for i in self.items:
                gi = g[i]
                fi = func[i]
                fgi = func[gi]
                hfi = h(fi)
                if hfi != fgi:
                    return # fail
        return True

    def all_homs_iso(self, other, surjective=True):
        assert self.isomorphic(other)
        for func in all_functions(self.items, other.items):
            if surjective:
                if len(set(func.values())) < len(other.items):
                    continue
            if self.is_hom_iso(other, func):
                yield func


class Coset(Group):
    pass



class Action(object):
    """
        A Group acting on a set.
        For each perm in the source Group G we map to a perm of items.
    """
    def __init__(self, G, send_perms, items, check=False):
        assert isinstance(G, Group)
        self.G = G
        assert isinstance(send_perms, dict)
        self.send_perms = dict(send_perms)
        self.items = list(items)
        if check:
            self.check()

    @property
    def src(self):
        return self.G

    # Equality on-the-nose:
    def __eq__(self, other):
        assert isinstance(other, Action)
        return (self.G==other.G and self.send_perms==other.send_perms)

    def __ne__(self, other):
        assert isinstance(other, Action)
        return (self.G!=other.G or self.send_perms!=other.send_perms)

    def __hash__(self):
        send_perms = self.send_perms
        send_perms = tuple((perm, send_perms[perm]) for perm in self.G)
        return hash((self.G, send_perms))

    @classmethod
    def identity(cls, G, check=False):
        send_perms = dict((g, g) for g in G)
        return cls(G, send_perms, G.items, check=check)

    def check(self):
        G, items, send_perms = self.G, self.items, self.send_perms

        assert len(send_perms)==len(G.perms)
        for perm in G.perms:
            assert perm in send_perms
            perm = send_perms[perm]
            assert perm.items == items

        # Here we check that we have a homomorphism of groups.
        for g1 in G.perms:
          h1 = send_perms[g1]
          for g2 in G.perms:
            h2 = send_perms[g2]
            assert send_perms[g1*g2] == h1*h2

    def __getitem__(self, g):
        perm = self.send_perms[g]
        return perm

    def rename(self, send_items, items):
        #G, items, send_perms = self.G, self.items, self.send_perms
        for item in self.items:
            assert item in send_items
        new_send = {}
        for g in self.G.perms:
            assert g in self.send_perms
            perm = self.send_perms[g]
            perm = perm.rename(send_items, items)
            new_send[g] = perm
        return Action(self.G, new_send, items)

    def pushout(self, other): # HOTSPOT
        assert self.src == other.src
        items = []
        perms = []
        for a1 in self.items:
          for a2 in other.items:
            items.append((a1, a2))
        send_perms = {}
        for g in self.src:
            perm = {}
            h1 = self.send_perms[g]
            h2 = other.send_perms[g]
            for a1, a2 in items:
                perm[(a1, a2)] = h1(a1), h2(a2)
            perm = Perm(perm, items)
            perms.append(perm)
            send_perms[g] = perm
        return Action(self.src, send_perms, items)

    def hecke(self, other):
        import numpy
        assert self.src == other.src
        m, n = (len(self.items), len(other.items))
        marked = set((i, j) for i in range(m) for j in range(n))
        assert marked
        while len(marked):
            H = numpy.zeros((m, n), dtype=numpy.float64)
            i, j = iter(marked).__next__()
            marked.remove((i, j))
            H[i, j] = 1
            ai = self.items[i]
            aj = other.items[j]
            for g in self.src:
                bi = self.send_perms[g][ai]
                bj = other.send_perms[g][aj]
                ii = self.items.index(bi)
                jj = other.items.index(bj)
                if H[ii, jj] == 0:
                    H[ii, jj] = 1
                    marked.remove((ii, jj))
            yield H

    def orbits(self):
        #print "orbits"
        #print self.perms
        #print self.items
        G = self.G
        send_perms = self.send_perms
        remain = set(self.items)
        orbits = []
        while remain:
            #print "remain:", remain
            item = iter(remain).__next__()
            orbit = set(send_perms[g](item) for g in G.perms)
            #print "orbit:", orbit
            for item in orbit:
                remain.remove(item)
            orbits.append(orbit)
        return orbits

    def components(self):
        src = self.src
        orbits = self.orbits()
        homs = []
        for orbit in orbits:
            send_perms = {}
            perms = []
            for perm in src:
                perm1 = self.send_perms[perm].restrict(orbit)
                send_perms[perm] = perm1
                perms.append(perm1)
            homs.append(Action(src, send_perms, orbit))
        return homs

    def get_graph(self):
        graph = isomorph.Graph()
        src = self.src
        send_perms = self.send_perms
        items = self.items
        n = len(items)
        # fibres are all the same:
        fibres = [graph.add("fibre") for item in items]
        for i, perm in enumerate(src):
            lookup = dict((item, graph.add()) for item in items)
            for j in range(n):
                graph.join(fibres[j], lookup[items[j]])
            # each layer is unique and contains the "action of g"
            layer = graph.add("layer_%d"%i)
            for item in items:
                graph.join(lookup[item], layer)
                gitem = send_perms[perm](item)
                if gitem == item:
                    # don't need an edge here
                    continue
                graph.add_directed(lookup[item], lookup[gitem])
        return graph

    def get_shape(self):
        src = self.src
        send_perms = self.send_perms
        shape = []
        for perm in src:
            perm = send_perms[perm]
            shape.append(perm.conjugacy_cls())
        return shape

    def isomorphisms(self, other):
        """ yield all isomorphisms in the category of G-sets.
            Each isomorphism is a dict:item->item 

            self  maps G -> H1
            other maps G -> H2
            an isomorphism maps H1.items -> H2.items
        """
        assert isinstance(other, Action)
        assert self.src == other.src
        n = len(self.items)
        if n != len(other.items):
            return
        if self.get_shape() != other.get_shape():
            return
        graph0 = self.get_graph()
        graph1 = other.get_graph()
        for fn in isomorph.search(graph0, graph1):
        #for fn in isomorph.search_recursive(graph0, graph1):
            send_items = {}
            for i in range(n):
                send_items[self.items[i]] = other.items[fn[i]]
            yield send_items

    def check_isomorphism(self, other, send_items):
        assert isinstance(other, Action)
        for perm in self.src:
            perm1 = self.send_perms[perm]
            perm2 = other.send_perms[perm]
            for item1 in self.items:
                item2 = send_items[perm1[item1]]
                assert item2 == perm2[send_items[item1]]

    def isomorphic(self, other, check=False):
        "is isomorphic in the category of G-sets"

        assert isinstance(other, Action)
        for send_items in self.isomorphisms(other):
            self.check_isomorphism(other, send_items)
            return True
        return False

    def fixed_points(self, H):
        send_perms = self.send_perms
        fixed = set(self.items)
        for g in H:
            g = send_perms[g]
            fixed = fixed.intersection(g.fixed())
            if not fixed:
                break
        return fixed

    def signature(self, Hs):
        return [len(self.fixed_points(H)) for H in Hs]

    def _refute_isomorphism(self, other, Hs):
        "return True if it is impossible to find an isomorphism"
        assert isinstance(other, Action)
        assert self.src == other.src
        n = len(self.items)
        if n != len(other.items):
            return True

        n = len(self.src)
        for perm in self.src:
            perm1 = self.send_perms[perm]
            perm2 = other.send_perms[perm]
            if perm1.conjugacy_cls() != perm2.conjugacy_cls():
                return True

        # Not able to refute
        return False

    def refute_isomorphism(self, other, Hs):
        # see: http://math.stackexchange.com/a/1891096/360303
        ref = self._refute_isomorphism(other, Hs)
        if ref==True:
            assert self.signature(Hs) != other.signature(Hs)
        elif self.signature(Hs) != other.signature(Hs):
            ref = True
        return ref



r"""
Here we calculate the Burnside Ring corresponding to a particular G-set.

Finite kleinian geometry: 
(1) a set of "points" and a group G acting on the set.
(2) (conjugacy classes of) subgroups of G are the "geometric properties" 

For example, a triangle.
This has symmetry group of order 6, and lattice
of subgroups:

      6
     / \
    /   \
    3    2
    \   /
     \ /
      1

We name the corresponding properties as:

      Frames
     / \
    /   \
Points  Orientations
    \   /
     \ /
      Nothing


More details:

We consider the group G = S_3 the permutation group on three things.
This is also the symmetry group of the triangle.

This group has 6 elements, and has 6 subgroups.
These subgroups have orders: 1, 2, 2, 2, 3 and 6.

Each subgroup preserves (stabilizes) something, which we
think of as a type of figure. 
The one element subgroup preserves any FRAME (which we call F)
Each 2 element subgroup preserves a POINT (P) 
The 3 element subgroup preserves any ORIENTATION (O)
The 6 element subgroup preserves any NOTHING (N)

The 2 element subgroups are all conjugates of
each other, so these three subgroups are all considered the "same" subgroup.
Conjugate subgroups correspond to
isomorphic objects in the category of G-sets.

Now, an actual thing of type F, P, O, or N corresponds to
a coset of the subgroup for that type.

Therefore, we have 6 things of type FRAME,
3 things of type POINT,
2 things of type ORIENTATION,
and 1 thing of type NOTHING.

"""


def test_action():

    for n in range(3, 6):
        items = range(n)

        G = Group.trivial(items, check=True)
        assert len(G.components()) == len(items)
    
        action = Action.identity(G)
        assert len(list(action.isomorphisms(action))) == factorial(n)
    
        G = Group.cyclic(items, check=True)
        assert len(G.components()) == 1
    
        action = Action.identity(G)
        assert len(list(action.isomorphisms(action))) == n
    
        H = Group.cyclic(list("abcdef"[:n]))
        send_perms = dict((G[i], H[i]) for i in range(len(G)))
        action1 = Action(G, send_perms, H.items)
        assert len(list(action.isomorphisms(action1))) == n

        G = Group.symmetric(items, check=True)
        assert len(G.components()) == 1


def get_P2():

    # Pauli group
    items = "+00 -00 +01 -01 +10 -10 +11 -11".split()
    #          0   1   2   3   4   5   6   7
    II = Perm((0, 1, 2, 3, 4, 5, 6, 7), items)
    XI = Perm((4, 5, 6, 7, 0, 1, 2, 3), items)
    IX = Perm((2, 3, 0, 1, 6, 7, 4, 5), items)
    ZI = Perm((0, 1, 2, 3, 5, 4, 7, 6), items)
    IZ = Perm((0, 1, 3, 2, 4, 5, 7, 6), items)
    w2 = Perm((1, 0, 3, 2, 5, 4, 7, 6), items)
    assert XI*XI==II
    assert ZI*ZI==II
    assert IX*IX==II
    assert IZ*IZ==II
    assert ZI*XI != XI*ZI
    assert ZI*XI == w2*XI*ZI
    assert ZI*XI*ZI*XI == w2
    assert IZ*IX != IX*IZ
    assert IZ*IX == w2*IX*IZ
    assert IZ*IX*IZ*IX == w2

    assert ZI*IX == IX*ZI

    P2 = Group.generate([XI, ZI, IX, IZ])
    assert len(P2)==32

    return P2


def main():

    n = argv.get("n", 3)
    items = range(n)


    if argv.dihedral:
        G = Group.dihedral(items, check=True)
        assert len(G.components()) == 1

    elif argv.cyclic:
        G = Group.cyclic(items, check=True)
        assert len(G.components()) == 1

    elif argv.symmetric or argv.sym:
        G = Group.symmetric(items, check=True)
        assert len(G.components()) == 1

    elif argv.alternating or argv.alt:
        G = Group.alternating(items, check=True)
        assert len(G.components()) == 1

    elif argv.A_2:
        G = Group.symmetric(range(3), check=True)

    elif argv.A_3:
        G = Group.symmetric(range(4), check=True)

    elif argv.A_4:
        G = Group.symmetric(range(5), check=True)

    elif argv.B_2:
        items = range(8)
        gen = [
            Perm({0:0, 1:2, 2:1, 3:3, 4:6, 5:7, 6:4, 7:5}, items), 
            Perm({0:1, 1:0, 2:3, 3:2, 4:4, 5:5, 6:7, 7:6}, items)]
        perms = mulclose(gen)
        G = Group(perms, items)
        assert len(G)==8

    elif argv.Q_8:
        items = range(8)
        gen = [
            Perm({0:1, 1:3, 3:6, 6:0, 2:5, 5:7, 7:4, 4:2}, items),
            Perm({0:2, 2:3, 3:7, 7:0, 1:4, 4:6, 6:5, 5:1}, items)]
        perms = mulclose(gen)
        G = Group(perms, items)
        assert len(G)==8

    elif argv.Q_8C_3:

        items = range(8)
        gen = [
            Perm({0:1, 1:3, 3:6, 6:0, 2:5, 5:7, 7:4, 4:2}, items),
            Perm({0:2, 2:3, 3:7, 7:0, 1:4, 4:6, 6:5, 5:1}, items)]
        perms = mulclose(gen)
        G = Group(perms, items)
        assert len(G)==8

        C3 = Group.cyclic(range(3))
        G = C3.direct_product(G)

    elif argv.P2:
        G = get_P2()

    elif argv.B_3:
        items = range(18)
        gen = [
            Perm({0:0, 1:2, 2:1, 3:3, 4:8, 5:9, 6:10, 7:11, 8:4, 9:5, 
                10:6, 11:7, 12:14, 13:15, 14:12, 15:13, 16:16, 17:17}, items),
            Perm({0:4, 1:5, 2:6, 3:7, 4:0, 5:1, 6:2, 7:3, 8:8, 9:10,
                10:9, 11:11, 12:12, 13:13, 14:16, 15:17, 16:14, 17:15}, items),
            Perm({0:0, 1:1, 2:2, 3:3, 4:5, 5:4, 6:7, 7:6, 8:9, 9:8,
                10:11, 11:10, 12:12, 13:13, 14:14, 15:15, 16:17, 17:16}, items)]
        perms = mulclose(gen)
        G = Group(perms, items)

    elif argv.D_4:
        items = range(24)
        gen = [
            Perm({0:0, 1:2, 2:1, 3:3, 4:12, 5:13, 6:14, 7:15, 8:16,
                9:17, 10:18, 11:19, 12:4, 13:5, 14:6, 15:7, 16:8, 17:9,
                18:10, 19:11, 20:20, 21:21, 22:22, 23:23}, items),
            Perm({0:4, 1:5, 2:6, 3:7, 4:0, 5:1, 6:2, 7:3, 8:8, 9:9,
                10:10, 11:11, 12:12, 13:14, 14:13, 15:15, 16:20, 17:21,
                18:22, 19:23, 20:16, 21:17, 22:18, 23:19}, items),
            Perm({0:0, 1:1, 2:2, 3:3, 4:8, 5:9, 6:10, 7:11, 8:4,
                9:5, 10:6, 11:7, 12:16, 13:17, 14:18, 15:19, 16:12, 17:13,
                18:14, 19:15, 20:20, 21:22, 22:21, 23:23}, items),
            Perm({0:0, 1:1, 2:2, 3:3, 4:9, 5:8, 6:11, 7:10, 8:5,
                9:4, 10:7, 11:6, 12:17, 13:16, 14:19, 15:18, 16:13, 17:12,
                18:15, 19:14, 20:23, 21:21, 22:22, 23:20}, items)
        ]
        perms = mulclose(gen)
        G = Group(perms, items)

    elif argv.projective:
        from bruhat import geometry
        g = geometry.projective(3)
        items = range(14)
        perms = [f for f in g.get_symmetry()]
        perms = [Perm(f, items) for f in perms]
        G = Group(perms, items)

    elif argv.fano:
        from bruhat import geometry
        g = geometry.fano()
        keys = list(g.items)
        keys.sort()
        #print keys
        lookup = dict((v, k) for (k, v) in enumerate(keys))
        points = keys[:7]
        lines = keys[7:]
        flags = []
        for l in lines:
            for p in l:
                flags.append((p, l))
        assert len(flags)==21
        perms = []
        for f in g.get_symmetry():
            perm = {}
            for i, flag in enumerate(flags):
                glag = keys[f[lookup[flag[0]]]], keys[f[lookup[flag[1]]]]
                perm[flag] = glag
            perm = Perm(perm, flags)
            perms.append(perm)
        G = Group(perms, flags)

    elif argv.schreier:
        schreier()
        return

    elif argv.mathieu:
        mathieu()
        return

    elif argv.desargues:
        desargues()
        return

    else:
        return

    check = argv.check

    if 0:
        shapes = list(G.shape_item())
        #print len(shapes), len(set(shapes))
        #for shape in shapes:
        #    print shape
        return

    if 0:
        action = Action.identity(G)
        #for iso in action.isomorphisms(action):
        #    print iso
    
        return

    #print "G:", len(G)

    if argv.test_projective:
        test_projective(G)

    if argv.conjugacy_subgroups:
        conjugacy_subgroups(G)
        return

    if argv.cgy_cls:
        itemss = G.cgy_cls()
        print("|G|=", len(G))
        for gs in itemss:
            gs = list(gs)
            print("Order:", gs[0].order(), "Size:", len(gs))

    if argv.burnside:
        burnside(G)
        return

    if argv.hecke:
        hecke(G)
        return

    if argv.orbiplex:

        #Gs = G.components()
        #G = Gs[0]
        #orbiplex(G)

        if argv.regular_rep:
            G = G.regular_rep()

        if argv.subgroups:
            Hs = conjugacy_subgroups(G)
        else:
            Hs = [G]

        for H in Hs:
            if len(H)==1:
                continue
            orbiplex(H)

    elif argv.subgroups or argv.cyclic_subgroups:
        if argv.cyclic_subgroups:
            Hs = G.cyclic_subgroups()
        else:
            Hs = G.subgroups()
        #print "subgroups:", len(Hs)
        Hs = list(Hs)
        Hs.sort(key = lambda H : len(H))
        for H in Hs:
            #if len(H)==len(G) or len(H)==1:
            #    continue
            #print "subgroup order=%d:"%len(H)
            perms = [perm.perm for perm in H]
            #print perms


def orbiplex(G, k=4):

    import numpy
    from gelim import zeros, dotx, rank, nullity

    #print "orbiplex: |G|=%d" % len(G)
    items = G.items

    nchains = {} # map tuple -> index
    dims = []
    bdys = []
    k = argv.get("k", k)
    for n in range(k):

        write("|C_%d| ="%n)
        #if n > len(items):
        #    break

        tpls = list(uniqtuples(items, n))
    
        perms = []
        for perm in G:
            _perm = {}
            for key in tpls:
                value = tuple(perm[i] for i in key)
                _perm[key] = value
            _perm = Perm(_perm, tpls)
            perms.append(_perm)
    
        G2 = Group(perms, tpls)

        orbits = list(G2.orbits())
        d = len(orbits)
        dims.append(d)
        write("%d,"%d)
        for idx, orbit in enumerate(orbits):
            for key in orbit:
                nchains[key] = idx

        if n==0:
            # skip first guy ?
            bdy = zeros(0, d)
            bdys.append(bdy)
            continue # <------- continue

        bdy = zeros(dims[-2], dims[-1])
        for idx, orbit in enumerate(orbits):
            key = iter(orbit).__next__()
            c = 1
            for m in range(n):
                # all the keys should be the same...
                dkey = key[:m] + key[m+1:]
                jdx = nchains[dkey]
                bdy[jdx, idx] += c
                c *= -1
        #print bdy
        bdys.append(bdy)

        if n>len(items):
            break

    print

    euler = 0
    c = -1
    for i, dim in enumerate(dims):
        euler += c*dim
        c *= -1
    #print "euler:", euler

    for i in range(len(bdys)-1):
        A = bdys[i]
        B = bdys[i+1]
        C = dotx(A, B)
        #print "C:"
        #print C
        assert numpy.abs(C).sum() == 0

        #   B      A
        #  ---> . ---> 
        im = rank(B)
        ker = nullity(A)
        hom = ker - im
        assert hom>=0
        #if hom > 0: # and B.shape[0]*B.shape[1]:
        #    print B.shape, A.shape
        #    print "im=%d, ker=%d" % (im, ker)
        #    print "H_%d = %d" % (i, hom)



def test_projective(G):

    Hs = G.cyclic_subgroups()

    #print [len(H) for H in Hs]
    H2s = [H for H in Hs if len(H)==2]
    H3s = [H for H in Hs if len(H)==3]

    pairs = list(zip(H2s, H3s))
    #print "pairs:", len(pairs)
    shuffle(pairs)
    for H2, H3 in pairs:
        H = Group.product(H2, H3)
        if len(H)!=6:
            write('.')
            continue
    else:
        assert 0

    #print
    #print H.is_abelian()
    #for perm in H:
    #    print perm.cycle_str()


def conjugacy_subgroups(G, Hs=None):

    # Find all conjugacy classes of subgroups

    if Hs is None:
        Hs = G.subgroups()
    #print "subgroups:", len(Hs)
    #for H in Hs:
    #  for K in Hs:
    #    print (int(H.is_subgroup(K)) or "."),
    #  print

    equs = dict((H1, Equ(H1)) for H1 in Hs)
    for H1 in Hs:
        for g in G:
            if g in H1:
                continue
            H2 = g * H1 * (~g) # conjugate
            if H2 == H1:
                continue
            else:
                #print len(H1), "~", len(H2)
                if H2 not in equs:
                    equs[H2] = Equ(H2)
                equs[H1].merge(equs[H2])

    # get equivalance classes
    equs = list(set(equ.top for equ in equs.values()))
    equs.sort(key = lambda equ : (-len(equ.items[0]), equ.items[0].str()))
    for equ in equs:
        #print "equ:", [len(H) for H in equ.items]
        for H in equ.items:
            H.conjugates = list(equ.items)
    #print "total:", len(equs)

    Hs = [equ.items[0] for equ in equs] # pick unique (up to conjugation)
    #Hs.sort(key = lambda H : (-len(H), H.str()))

    return Hs


def todot(graph, names={}, filename="graph.dot"):

    lookup = dict((node, i) for (i, node) in enumerate(graph.nodes()))
    f = open(filename, "w")
    if "Di" in graph.__class__.__name__:
        f.write("digraph the_graph\n")
        link = "->"
    else:
        f.write("graph the_graph\n")
        link = "--"
    f.write("{\n")
    for edge in graph.edges():
        i = lookup[edge[0]]
        j = lookup[edge[1]]
        i = names.get(edge[0], "n%s"%i)
        j = names.get(edge[1], "n%s"%j)
        f.write("    %s %s %s;\n" % (i, link, j))
    f.write("}\n")
    f.close()


def schreier():

    import networkx as nx

    # --------------- group ----------------
    n = argv.get("n", 5)
    check = argv.get("check", True)

    items = range(n)
    sigmas = []
    for i in range(n-1):
        perm = dict((item, item) for item in items)
        perm[items[i]] = items[i+1]
        perm[items[i+1]] = items[i]
        sigmas.append(perm)
    sigmas = [Perm(perm, items) for perm in sigmas]
    G = Group.generate(sigmas, check=check)

#    # Pauli group
#    items = range(4)
#    X = Perm((3, 1, 2, 0), items)
#    Z = Perm((2, 3, 0, 1), items)
#    I = Perm((0, 1, 2, 3), items)
#    w = Perm((3, 2, 1, 0), items)
#    assert X*X==I
#    assert Z*Z==I
#    assert Z*X != X*Z
#    assert Z*X*Z*X == w
#    G = Group.generate([X, Z])
#    assert len(G)==8

    # --------- subgroups ----------------
#    Hs = conjugacy_subgroups(G)

    s0 = sigmas[0]
    s1 = sigmas[1]
    s2 = sigmas[2]
    s3 = sigmas[3]
#    gen = [Perm(p, items) for p in 
#        [[1, 2, 0, 3, 4],
#         [1, 0, 2, 3, 4],
#         [0, 1, 2, 4, 3]]]
    gen = [s0, s1, s3]
    H = Group.generate(gen, check=check)
    assert len(H) == 12
    H = Group([g for g in H if g.sign()==1], items, check=check)
    assert len(H) == 6
    Hs = [H]

#    gen = [X*Z, w]
#    H = Group.generate(gen, check=check)
#    print "len(H):", len(H)
#    Hs = [H]

#    s0 = sigmas[0]
#    s1 = sigmas[1]
#    gen = [s0]
#    H = Group.generate(gen, check=check)
#    print "len(H):", len(H)
#    Hs = [H]

    # ---------- generators for schreier graph --------
#    print "\n"*5
#    gen = [
#        Perm([0,3,4,1,2], items), 
#        Perm([2,3,4,0,1], items), 
#        Perm([1,3,4,0,2], items)]
    gen = [ [3,0,4,1,2], [3,2,4,0,1], [1,3,4,0,2], ]
    gen = [ [1, 3, 4, 0, 2] ]
    gen = [ [3, 1, 4, 2, 0]]
    gen = [ [3, 4, 1, 0, 2]]
    gen = [ [4, 1, 3, 0, 2]]
    gen = [ [4, 3, 1, 2, 0]]
    gen = [ Perm(dict(enumerate(perm)), items) for perm in gen]
    gen = list(sigmas)
    #for g in gen:
    #    print g.get_idxs()
    #    assert g.sign()==-1 # Not
    #    print (g*g).get_idxs()
    #    print

#    _gen = []
#    for g in gen:
#        for _g in G:
#            if _g==g:
#                _gen.append(_g)
#                break
#    gen = _gen

#    #gen = [X, Z]
#    #gen = [s0, s1]
#
#    #return
#    gen = list(sigmas)

    cls = nx.MultiGraph
    for perm in gen:
        #print perm
        if not (perm*perm).is_identity():
            cls = nx.MultiDiGraph

    cosets = G.left_cosets(H)

    #print "H:", len(H),
    #print "cosets:", len(cosets)

    graph = cls()
    edges = set()
    hom = G.left_action(cosets)

#    for g in gen:
#      for h in gen:
#        if g is h:
#            continue
#        perm = hom.send_perms[g]
#        qerm = hom.send_perms[h]
#        print perm.intersection(qerm)
#        idxs = perm.get_idxs()
#        jdxs = qerm.get_idxs()
#        for i in range(len(idxs)):
#            if idxs[i]==jdxs[i]:
#                print i
#        #print len(idxs), len(set(idxs))
#    return

    names = {}
    for ii, i in enumerate(cosets):
        #print "coset:", i
        strs = []
        for g in i:
            idxs = g.get_idxs()
            strs.append(''.join(str(idx) for idx in idxs))
        strs.sort()
        #print "%2d"%ii, ' '.join(strs)
        #print "   ",
        graph.add_node(i, name=strs[0])
        names[i] = strs[0]
        for g in gen:
            j = hom.send_perms[g][i]
            #print "j:", j
            assert j in cosets
            if cls == nx.MultiGraph and (j, i) in edges:
                continue
            edges.add((i, j))
            #print "(%s -> %s)" % (cosets.index(i), cosets.index(j)),
            graph.add_edge(i, j)
        #print
    todot(graph, names)


def desargues():
    
    import networkx as nx

    # --------------- group ----------------
    n = 5
    check = argv.get("check", True)

    items = range(n)
    sigmas = []
    for i in range(n-1):
        perm = dict((item, item) for item in items)
        perm[items[i]] = items[i+1]
        perm[items[i+1]] = items[i]
        sigmas.append(perm)
    sigmas = [Perm(perm, items) for perm in sigmas]
    G = Group.generate(sigmas, check=check)

    configs = [(tuple(g.get_idxs()), parity) for g in G for parity in (+1, -1)]
    configs.sort()
    #print configs

    for g in G:
        #if g.get_idxs() != [3, 0, 4, 1, 2]:
        #if g.get_idxs() != [1, 3, 4, 0, 2]:
        if g.get_idxs() != [3, 2, 4, 0, 1]:
            continue
        #print g, g.sign()
        assert g.sign() == -1
        perm = {}
        for config in configs:
            _config = (tuple(g(i) for i in config[0]), g.sign()*config[1])
            #print '   ', config, "->", _config

    return

    # --------- subgroups ----------------
#    Hs = conjugacy_subgroups(G)

    s0 = sigmas[0]
    s1 = sigmas[1]
    s2 = sigmas[2]
    s3 = sigmas[3]
#    gen = [Perm(p, items) for p in 
#        [[1, 2, 0, 3, 4],
#         [1, 0, 2, 3, 4],
#         [0, 1, 2, 4, 3]]]
    gen = [s0, s1, s3]
    H = Group.generate(gen, check=check)
    assert len(H) == 12
    H = Group([g for g in H if g.sign()==1], items, check=check)
    assert len(H) == 6
    Hs = [H]

    # ---------- generators for schreier graph --------
#    print "\n"*5
#    gen = [
#        Perm([0,3,4,1,2], items), 
#        Perm([2,3,4,0,1], items), 
#        Perm([1,3,4,0,2], items)]
    gen = [ [0,3,4,1,2], [2,3,4,0,1], [1,3,4,0,2], ]
    gen = [ Perm(dict(enumerate(perm)), items) for perm in gen]
    #for g in gen:
        #print g.get_idxs()
        #assert g.sign()==-1 # Not
        #print (g*g).get_idxs()
        #print
    return

#    _gen = []
#    for g in gen:
#        for _g in G:
#            if _g==g:
#                _gen.append(_g)
#                break
#    gen = _gen

#    #gen = [X, Z]
#    #gen = [s0, s1]
#
#    #return
#    gen = list(sigmas)

    cls = nx.MultiGraph
    for perm in gen:
        #print perm
        if not (perm*perm).is_identity():
            cls = nx.MultiDiGraph

    cosets = G.left_cosets(H)

#    print "H:", len(H),
#    print "cosets:", len(cosets)
    graph = cls()
    edges = set()
    hom = G.left_action(cosets)
    for ii, i in enumerate(cosets):
        #print "coset:", i
        strs = []
        for g in i:
            idxs = g.get_idxs()
            strs.append(''.join(str(idx) for idx in idxs))
        strs.sort()
#        print "%2d"%ii, ' '.join(strs)
#        print "   ",
        graph.add_node(i, name=strs[0])
        for g in gen:
            j = hom.send_perms[g][i]
            #print "j:", j
            assert j in cosets
            if cls == nx.MultiGraph and (j, i) in edges:
                continue
            edges.add((i, j))
#            print "(%s -> %s)" % (cosets.index(i), cosets.index(j)),
            graph.add_edge(i, j)
#        print
    todot(graph)


def mathieu():

    # https://en.wikipedia.org/wiki/Mathieu_group
    # http://math.ucr.edu/home/baez/week234.html

    # Generate M_12
    # http://www.neverendingbooks.org/monsieur-mathieu
    items = range(12)
    "(1,2)(3,4)(5,8)(7,6)(9,12)(11,10)"
    "(0,1)(2,3)(4,7)(6,5)(8,11)(10,9)"
    a = Perm({0:1, 1:0, 2:3, 3:2, 4:7, 7:4, 6:5, 5:6, 8:11, 11:8, 10:9, 9:10}, items)
    b = Perm({0:1, 1:2, 2:0, 3:4, 4:5, 5:3, 6:6, 7:8, 8:9, 9:7, 10:10, 11:11}, items)
    perms = mulclose([a, b])
    M12 = Group(perms, items)
    # M12 sharply 5-transitive, simple sporadic
    assert len(M12)==95040

    # M11 sharply 4-transitive, simple sporadic
    perms = [a for a in perms if a(11)==11]
    M11 = Group(perms, items) # remove 11 ?
    assert len(M11)==7920

    # M10 sharply 3-transitive, = Alt(6) ?
    perms = [a for a in perms if a(10)==10]
    M10 = Group(perms, items) # remove 10 ?
    assert len(M10)==720

    # M9 sharply 2-transitive
    perms = [a for a in perms if a(9)==9]
    M9 = Group(perms, items) # remove 9 ?
    assert len(M9)==72

    # M8 sharply 1-transitive = Quaternion group
    perms = [a for a in perms if a(8)==8]
    M8 = Group(perms, items) # remove 8 ?
    assert len(M8)==8

    print("OK")


def hecke(G):

    import numpy
    from solve import shortstr

    Hs = conjugacy_subgroups(G)

    letters = list(string.ascii_uppercase + string.ascii_lowercase)
    letters = letters + [l+"'" for l in letters] + [l+"''" for l in letters]
    assert len(letters) >= len(Hs)
    letters = letters[:len(Hs)]

    homs = []
    for i, H in enumerate(Hs):
        cosets = G.left_cosets(H)
        assert len(G) == len(cosets)*len(H)

        hom = G.left_action(cosets)
        assert hom.src is G
        hom.name = letters[i]
        homs.append(hom)
        assert len(hom.components())==1 # transitive
        #print hom.tgt.perms
        #print "%s subgroup order = %d, number of cosets = %d" %(
        #    hom.name, len(H), len(cosets))

#    for i in range(len(homs)):
#      for j in range(i, len(homs)):
#        A = homs[i]
#        B = homs[j]
#        print "%s * %s" % (A.name, B.name)
#        for H in A.hecke(B):
#            print shortstr(H)
#            print "sum:", H.sum()
#            print

#        C = A.pushout(B)
#        assert C.src is G
#
#        #print C.items
#        print C.send_perms.keys()


r"""
\begin{array}{c|lcr}
n & \text{Left} & \text{Center} & \text{Right} \\
\hline
1 & 0.24 & 1 & 125 \\
2 & -1 & 189 & -8 \\
3 & -20 & 2000 & 1+10i
\end{array}
"""

class CFunc(object):
    """ class function on a group 
    """

    def __init__(self, G, func):
        self.G = G
        self.func = dict(func)

    def __str__(self):
        return "CFunc(%s)"%(list(self.func[g] for g in self.G))
    __repr__ = __str__

    def dot(self, other):
        assert self.G is other.G
        x = 0
        for g in self.G:
            x += self[g] * other[g]
        n = len(self.G)
        assert x%n == 0
        return x//n

    def __getitem__(self, g):
        return self.func[g]

    def __add__(self, other):
        assert self.G is other.G
        func = {}
        for g in self.G:
            func[g] = self[g] + other[g]
        return CFunc(self.G, func)

    def __sub__(self, other):
        assert self.G is other.G
        func = {}
        for g in self.G:
            func[g] = self[g] - other[g]
        return CFunc(self.G, func)

    def __mul__(self, other):
        assert self.G is other.G
        func = {}
        for g in self.G:
            func[g] = self[g] * other[g]
        return CFunc(self.G, func)

    def __rmul__(self, r):
        assert isinstance(r, int)
        func = {}
        for g in self.G:
            func[g] = r*self[g]
        return CFunc(self.G, func)

    @classmethod
    def from_action(cls, action):
        G = action.G
        func = {}
        for g in G:
            ga = action[g]
            func[g] = len(ga.fixed())
        return cls(G, func)

    @classmethod
    def show_table(cls, chis):
        G = chis[0].G
        itemss = G.cgy_cls()
        els = []
        for gs in itemss:
            gs = list(gs)
            g = gs[0]
            els.append(g)
            print("Order:", g.order(), "Size:", len(gs))
        for chi in chis:
            assert chi.G is G
            for g in els:
                print(str(chi[g]).rjust(3), end=" ")
            print()

    @classmethod
    def latex_table(cls, chis):
        G = chis[0].G
        itemss = G.cgy_cls()
        rows = [[r"\mathrm{class}"], [r"\mathrm{size}"], r"\hline"]
        els = []
        for gs in itemss:
            gs = list(gs)
            g = gs[0]
            els.append(g)
            rows[0].append(g.order())
            rows[1].append(len(gs))
        for idx, chi in enumerate(chis):
            assert chi.G is G
            side = "V_{%d}"%(idx+1)
            row = [side]+[chi[g] for g in els]
            rows.append(row)
        s = latex_nosep(rows, "r|" + "r"*len(itemss))
        print(s)


def latex_nosep(rows, desc):
    n = len(rows[0])
    lines = [("$$")]
    lines.append(r"\begin{array}{%s}"%(desc))
    for i, row in enumerate(rows):
        if type(row)==list:
            line = " & ".join(str(fld) for fld in row) + r" \\"
        else:
            line = str(row)
        lines.append(line)
    lines.append(r"\end{array}")
    lines.append("$$")
    s = "\n".join(lines)
    return s



def latex_dump(header, rows, sider=None, sep=True):
    header = list(header)
    n = len(header)
    lines = [("$$")]
    desc = "c|"*n if sep else "c"*n
    if sider:
        desc = "c|"+desc
        header.insert(0, "")
    lines.append(r"\begin{array}{|%s|}"%(desc))
    lines.append(r"\hline")
    lines.append(" & ".join(r"%s"%fld for fld in header) + r" \\")
    lines.append(r"\hline")
    for i, row in enumerate(rows):
        line = ''
        if sider:
            line = "%s & " % sider[i]
        line += " & ".join(str(fld) for fld in row) + r" \\"
        lines.append(line)
        if sep:
            lines.append(r"\hline")
    if not sep:
        lines.append(r"\hline")
    lines.append(r"\end{array}")
    lines.append("$$")
    s = "\n".join(lines)
    s = s.replace('||', '|')
    return s


def burnside(G, Hs=None):

    if argv.cyclic_subgroups:
        Hs = G.cyclic_subgroups()
        Hs = conjugacy_subgroups(G, Hs)

    if Hs is None:
        Hs = conjugacy_subgroups(G)

    letters = list(string.ascii_uppercase + string.ascii_lowercase)
    letters.remove("O")
    letters.remove("o")
    letters = letters + [l+"'" for l in letters] + [l+"''" for l in letters]
    assert len(letters) >= len(Hs)
    letters = letters[:len(Hs)]

    homs = []
    rows = []
    for i, H in enumerate(Hs):
        cosets = G.left_cosets(H)
        assert len(G) == len(cosets)*len(H)

        hom = G.left_action(cosets)
        assert hom.src is G
        hom.name = letters[i]
        H.name = hom.name
        homs.append(hom)
        assert len(hom.components())==1 # transitive
        #print hom.tgt.perms
        row = [hom.name, len(H), len(cosets), len(H.conjugates)]
        print("%s subgroup order = %d, number of cosets = %d, conjugates = %d" %
            tuple(row), end="")
        if H.is_cyclic():
            print(", cyclic")
            row.append(r"\checkmark")
        else:
            print()
            row.append(r"")
        rows.append(row)

    if argv.latex:
        print()
        print(r"\noindent Subgroups:")
        print()
        s = latex_dump(
            r'\text{subgroup} \text{order} \text{cosets} \text{conjugates} \text{cyclic}'.split(), rows)
        print(s)

#    if argv.make_dot:
#        arrows = []
#        names = [H.name for H in Hs]
#        parents = dict((name, []) for name in names)
#        for H in Hs:
#          for K in Hs:
#            # Look for K a subgroup of H
#            if len(K) >= len(H):
#                continue
#            for K1 in K.conjugates:
#              if H.is_subgroup(K1):
#                arrows.append((K.name, H.name))
#                parents[K.name].append(H.name)
#                break
#        print "digraph"
#        print "{"
#        print "    rankdir = BT;"
#        arrows = list(arrows)
#        arrows.sort()
#        for src, tgt in arrows:
#            factor = False
#            for p in parents[src]:
#                if tgt in parents[p]:
#                    break
#            else:
#                print "    %s -> %s;" % (src, tgt)
#        print "}"
#        return

    if 0:
        # We don't need to do this again: isomorphic homs all
        # come from conjugate subgroups.
        f = quotient_rep(homs, Action.isomorphic)
        homs = list(set(f.values())) # uniq
        #print "homs:", len(homs)

    T = []
    for hom in homs:
        chi = CFunc.from_action(hom)
        print(hom.name, chi)
        T.append(chi)
    #CFunc.show_table(T)
    #return

    table = {}
    width = 0

    for i in range(len(homs)):
      for j in range(i, len(homs)):
        A = homs[i]
        B = homs[j]
        C = A.pushout(B)
        assert C.src is G
        write("%s*%s ="%(A.name, B.name))
        names = []
        for hom in C.components():
            assert hom.src is G
            name = '?'

            # We know it must be one of these possibilities:
            possible = [hom1 for hom1 in homs if not hom.refute_isomorphism(hom1, Hs)]
            assert possible
            if len(possible)==1:
                name = possible[0].name
                #write('.')

            else:
                assert 0
                return
                #write('/')
                for hom1 in possible:
                    if hom.isomorphic(hom1):
                        name = hom1.name
                        break

            names.append(name)
            if name == '?':
                assert 0

        #print len(C.components())
        uniq = set(names)
        counts = dict((name, 0) for name in uniq)
        for name in names:
            counts[name] += 1
        #print "+".join(names)
        names = list(uniq)
        names.sort()
        ss = []
        for name in names:
            c = counts[name]
            ss.append(name if c==1 else "%s*%s"%(c, name))
        s = '+'.join(ss)
        write(s+' ')
        width = max(width, len(s)+2)
        table[A.name, B.name] = s
        table[B.name, A.name] = s # commutative
      print

    space = 1
    table = dict((k, v.replace("*", "")) for (k, v) in table.items())

    rows = cols = [hom.name for hom in homs]

    if argv.latex:
        print()
        print("$$")
        print(latex_table(table, rows, cols, upper=argv.get("upper")))
        print("$$")

    s = str(tabulate(table, rows, cols, space))
    print(s)

    import zelim
    import numpy
    A = zelim.parse(s)

    if argv.latex:
        print()
        print(r"\noindent Table of multiplicities:")
        print()
        s = latex_dump(cols, A, sider=cols, sep=False)
        print(s)

    L, B = zelim.zelim(A)
    if argv.latex:
        print()
        print(r"\noindent Upper triangular form:")
        print()
        s = latex_dump(cols, B, sep=False)
        s = s.replace("0 ", ". ")
        print(s)
    else:
        print("H~:")
        print(B)
#        print("UMU:")
#        UMU = numpy.dot(L, numpy.dot(A, L.transpose()))
#        print(UMU)

    LT = numpy.dot(L, T)
    for chi1 in LT:
      for chi2 in LT:
        print(chi1.dot(chi2), end=" ")
      print()
    CFunc.show_table(LT)
    if argv.latex:
        print()
        print(r"\noindent Character table for image of $\beta$:")
        print()
        CFunc.latex_table(LT)

    m, n = B.shape
    items = []
    for row in B:
      for x in row:
        items.append(x)

    #if argv.latex:
    #    print("MatrixSpace(Z,%s,%s)(%s).hermite_form()" % (m, n, items))


def latex_table(table, rows, cols, upper=False):
    lines = []
    m, n = len(rows), len(cols)
    lines.append(r"\begin{array}{r|%s}"%('r'*n))
    lines.append(r"\times & %s \\" % (' & '.join(cols)))
    lines.append(r"\hline")
    for i in range(m):
        row = rows[i]
        if upper:
            line = [(table[row, col] if col>=row else " ") for col in cols]
        else:
            line = [table[row, col] for col in cols]
        line = r"%s & %s \\" % (row, ' & '.join(line))
        line = line.replace("*", '')
        lines.append(line)
    lines.append(r"\end{array}")
    s = '\n'.join(lines)
    s = s.replace("+", "\\thinplus ")
    return s


def is_hom(hom):
    for g in hom.keys():
      for h in hom.keys():
        k = g*h
        if k in hom:
            if hom[k] != hom[g]*hom[h]:
                return False
    return True


def close_hom(hom):
    hom = dict(hom)
    ks = list(hom.keys())
    for g in ks:
      for h in ks:
        k = g*h
        if k in hom:
            if hom[k] != hom[g]*hom[h]:
                return None
        else:
            hom[k] = hom[g]*hom[h]
    return hom


def find_all_homs(G, H, hom=None, remain=None):
    """
        Iterate through all homomorphisms from Group G to Group H.
        Yield each homomorphism as a dict : Perm -> Perm.
    """
    if hom is None:
        GI = G.identity
        hom = {GI : H.identity}
        #remain = [p for p in G if p != GI]

    for g in G:
        if g in hom:
            continue

        for h in H:
            hom[g] = h

            hom1 = close_hom(hom)
            if hom1 is None:
                pass

            elif len(hom1) == len(G):
                yield hom1

            else:
                for _hom in find_all_homs(G, H, hom1):
                    yield _hom



def test():

    items = list('abc')

    e = Perm.identity(items)

    g = Perm((1, 0, 2), items)
    assert g*g == e
    assert ~g == g

    h = Perm((1, 2, 0), items)
    assert h*h*h == e
    assert h*h != e
    assert h*h != g
    assert not (h*h == e)

    S3 = Group.generate([g, h])
    S3.check()
    assert len(S3) == 6

    assert len(list(S3.all_homs_iso(S3))) == 1

    #for g in S3:
    #    print g, g.fixed()

    items4 = list('abcd')
    g = Perm((1, 2, 3, 0), items4)
    h = Perm((1, 0, 2, 3), items4)
    S4 = Group.generate([g, h])
    assert len(S4)==24

    S4_22 = S4.choice(2)
    S4_22.check()

    # Pauli group
    X = Perm((3, 1, 2, 0), items4)
    Z = Perm((2, 3, 0, 1), items4)
    I = Perm((0, 1, 2, 3), items4)
    w = Perm((3, 2, 1, 0), items4)
    assert X*X==I
    assert Z*Z==I
    assert Z*X != X*Z
    assert Z*X*Z*X == w
    P1 = Group.generate([X, Z])
    assert len(P1)==8

    if 0:
        import numpy
        group = P1.square(P1)
        #print "orbits:", len(group.orbits())
        for orbit in group.orbits():
            #print orbit
            A = numpy.zeros((4, 4))
            for (i, j) in orbit:
                i, j = items4.index(i), items4.index(j)
                A[i, j] = 1
            #print A

    # Pauli group
    items = "+00 -00 +01 -01 +10 -10 +11 -11".split()
    #          0   1   2   3   4   5   6   7
    II = Perm((0, 1, 2, 3, 4, 5, 6, 7), items)
    XI = Perm((4, 5, 6, 7, 0, 1, 2, 3), items)
    IX = Perm((2, 3, 0, 1, 6, 7, 4, 5), items)
    ZI = Perm((0, 1, 2, 3, 5, 4, 7, 6), items)
    IZ = Perm((0, 1, 3, 2, 4, 5, 7, 6), items)
    w2 = Perm((1, 0, 3, 2, 5, 4, 7, 6), items)
    assert XI*XI==II
    assert ZI*ZI==II
    assert IX*IX==II
    assert IZ*IZ==II
    assert ZI*XI != XI*ZI
    assert ZI*XI == w2*XI*ZI
    assert ZI*XI*ZI*XI == w2
    assert IZ*IX != IX*IZ
    assert IZ*IX == w2*IX*IZ
    assert IZ*IX*IZ*IX == w2

    assert ZI*IX == IX*ZI

    P2 = Group.generate([XI, ZI, IX, IZ])
    assert len(P2)==32

    #homs = [f for f in find_all_homs(P1, P2, {I:II, w:w2})] # 152 solutions
    #assert len(homs)==152

    hom = {II:I} # 963 solutions
    hom = {II:I, w2:I} # 963 solutions
    hom = {II:I, w2:w, XI:X} # 0 solutions
    hom = {II:I, XI:X} # 64 solutions
    hom = {II:I, XI:X, IX:X} # 16 solutions
    hom = {II:I, w2:w} # 0 solutions
    count = 0
    for f in find_all_homs(P2, P1, hom):
        count += 1
    assert count==0, count

#    if 0:
#        #G1 = S4.choice(2)
#        G1 = S4.choice(3, 2, 1)
#        G2 = S4.choice(2)
#        group = G1.square(G2) # <----- FAIL
#        print "SxS:", len(group.items)
#        print "orbits:", len(group.orbits())
#        print
#
#        group = S4.choice(2).square()
#        print "##\n##"
#        print "SxS:", len(group.items)
#        print "orbits:", len(group.orbits())
#    
#        group = S4.choice(2, 1).square()
#        print "##\n#\n#"
#        print len(group)
#        print "SxS:", len(group.items)
#        print "orbits:", len(group.orbits())
#    
#        group = S4.choice(3, 2, 1).square()
#        print "#\n#\n#\n#"
#        print len(group)
#        print "SxS:", len(group.items)
#        print "orbits:", len(group.orbits())

    S4_211 = S4.choice(2, 1)
    assert len(S4_211.items)==12
    S4_211.check()

    assert S4.isomorphic(S4_22)

    assert len(list(S4_22.all_homs_iso(S4_22))) == 2
    assert len(list(S4.all_homs_iso(S4))) == 1

    #print len(list(S4.all_homs(list('ab'))))

    Z4 = Group.generate([Perm((1, 2, 3, 0), items4)])
    Z4.check()
    assert len(Z4)==4

    #print len(list(Z4.all_homs(list('abcd'))))

    assert len(list(Z4.all_homs(list('ab')))) == 2
    assert len(list(Z4.all_homs_iso(Z4))) == 4

    Z4_Z4 = Z4 + Z4
    assert len(Z4_Z4)==16
    Z4_Z4.check()
    assert len(Z4_Z4.orbits()) == 2

    group = Z4 * Z4
    group.check()
    #print len(group), len(group.orbits())

    #for g in Z4:
    #    print g, g.fixed()

    Z22 = Group.generate([Perm((1, 0, 3, 2), items4), Perm((2, 3, 0, 1), items4)])
    assert len(Z22)==4

    assert len(list(Z22.all_homs_iso(Z22))) == 4
    assert len(list(Z22.all_homs(list('ab')))) == 6
    #for group, func in Z22.all_homs(list('ab')):
    #    print func

    if 0:
        group = Z22.choice(2)
        #print "Z22.choice(2): orbits", [len(orbit) for orbit in group.orbits()]
        group = Z22.choice(2, 1)
        #print "Z22.choice(2, 1): orbits", [len(orbit) for orbit in group.orbits()]
        group = Z22.choice(3, 2, 1)
        #print "Z22.choice(3, 2, 1): orbits", [len(orbit) for orbit in group.orbits()]
    
        group = Z4.choice(2)
        #print "Z4.choice(2): orbits", [len(orbit) for orbit in group.orbits()]
        group = Z4.choice(2, 1)
        #print "Z4.choice(2, 1): orbits", [len(orbit) for orbit in group.orbits()]
        group = Z4.choice(3, 2, 1)
        #print "Z4.choice(3, 2, 1): orbits", [len(orbit) for orbit in group.orbits()]

#    print "fixed:",
#    for g in group:
#        #print g,
#        print len(g.fixed()),
#        #for item in g.fixed():
#        #    print "\t", item
#    print
#
#    print "orbits:"
##    for item in group.items:
##        print item, len(group.orbit(item)), ":", #repr(group.orbit(item)),
##        #for item in group.orbit(item):
##        #    print item,
##        print
#
#    print len(group.orbits())

    #print "OK"


def test_mul():

    n = argv.get("n", 5)
    items = range(n)

    for i in range(100):

        perms = []
        for count in range(3):
            perm = dict((i, i) for i in items)
            for _ in range(1):
                i = randint(0, n-1)
                j = randint(0, n-1)
                perm[i] = j
                perm[j] = i
            perms.append(Perm(perm, items))

        perms = mulclose_fast(perms)
        for g in perms:
          for h in perms:
            assert g*h in perms
        #write(".")

#test_mul()



if __name__ == "__main__":

    if argv.profile:
        import cProfile as profile
        profile.run("main()")
    else:
        main()

    if argv.test:
        test_action()
        test()
        print("OK")




==> anc/bruhat/argv.py <==

import sys

class Argv(object):
    def __init__(self):
        self.args = sys.argv[:]
        self._args = []
        self.kw = self.argmap = {}
        for arg in sys.argv:
            if '=' in arg:
                items = arg.split('=')
                name, val = items[0], '='.join(items[1:])
                self.argmap[name] = self.parse(val)
                self.args.remove(arg)

    def next(self):
        return self.args.pop(1) if len(self.args)>1 else None

    def parse(self, value):
        try:
            return eval(value)
        except:
            return value

    def get(self, name, default=None):
        return self.argmap.get(name, default)

    def __str__(self):
        return ' '.join(sys.argv)

    def __getattr__(self, name):
        value = self.argmap.get(name)
        if value is None:
            if name in self.args:
                self.args.remove(name)
                value = True
                setattr(self, name, True)
        return value

    def __len__(self):
        return len(self.args)

    def __getitem__(self, index):
        return self.args[index]

    def __len__(self):
        return len(self.args)


argv = Argv()



==> anc/bruhat/element.py <==
#!/usr/bin/env python3

"""
"""

from functools import total_ordering

from bruhat.action import mulclose, Perm, Group, burnside
from bruhat.util import cross
from bruhat.argv import argv


def divisors(n):
    divs = [1] 
    for i in range(2, n): 
        if n%i == 0:
            divs.append(i)
    if n>1:
        divs.append(n)
    return divs


class Type(object):

    def promote(self, a):
        if isinstance(a, Element) and a.tp == self:
            return a
        return None

    def eq(self, a, b):
        return a.value == b.value

    def ne(self, a, b):
        return a.value != b.value

    def bool(self, a):
        return True

    def gcd(self, a, b):
        raise TypeError("Not implemented for Type %s"%self)

    def truediv(self, a, b):
        raise TypeError("Not implemented for Type %s"%self)

    def floordiv(self, a, b):
        raise TypeError("Not implemented: %s//%s for Type %s"%(a, b, self))

    # etc...


class Element(Type):
    def __init__(self, tp):
        assert isinstance(tp, Type)
        self.tp = tp
        #self.promote = tp.promote # ??

    def __eq__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        return tp.eq(self, other)

    def __ne__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        return tp.ne(self, other)

    def __bool__(self):
        return self.tp.bool(self)

    def __add__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.add(self, other)
        return a

    def __sub__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.sub(self, other)
        return a

    def __rsub__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.sub(other, self)
        return a

    def __mul__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.mul(self, other)
        return a

    def __rmul__(self, value):
        tp = self.tp
        other = tp.promote(value)
        if other is None:
            return NotImplemented
        a = tp.mul(other, self)
        return a

    def __matmul__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.matmul(self, other)
        return a

    def __rmatmul__(self, value):
        tp = self.tp
        other = tp.promote(value)
        if other is None:
            return NotImplemented
        a = tp.matmul(other, self)
        return a

    def __radd__(self, value):
        tp = self.tp
        other = tp.promote(value)
        if other is None:
            return NotImplemented
        a = tp.add(other, self)
        return a

    def __neg__(self):
        tp = self.tp
        a = tp.neg(self)
        return a

    def __floordiv__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.floordiv(self, other)
        assert a is not None
        return a

    def __rfloordiv__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.floordiv(other, self)
        return a

    def __truediv__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.truediv(self, other)
        assert a is not None, "%s//%s"%(self, other)
        return a

    def __rtruediv__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.truediv(other, self)
        return a

    def __mod__(self, other):
        tp = self.tp
        other = tp.promote(other)
        if other is None:
            return NotImplemented
        a = tp.mod(self, other)
        return a

    def __pow__(self, n):
        assert int(n)==n
        assert n>=0
        p = self.tp.one
        for i in range(n):
            p = self*p
        return p


class Keyed(object): # use for Type's

    def __init__(self, key):
        if not type(key) is tuple:
            key = (key,)
        self.key = (self.__class__,) + key

    def __hash__(self):
        return hash(self.key)

    def __eq__(self, other):
        return self.__class__ == other.__class__ and self.key == other.key

    def __ne__(self, other):
        return self.__class__ != other.__class__ or self.key != other.key

    def __str__(self):
        return str(self.key)
    __repr__ = __str__



class GenericElement(Element):
    """
        Element with immutable, hashable cargo 
    """

    def __init__(self, value, tp):
        Element.__init__(self, tp)
        self.value = value

    def __hash__(self):
        return hash((self.tp, self.value))

    def __str__(self):
        return str(self.value)

    def __repr__(self):
        return "%s(%r, %r)"%(self.__class__.__name__, self.value, self.tp)



# ----------------------------------------------------------------------------


class Ring(Type):

    def neg(self, a):
        zero = self.zero
        a = self.sub(zero, a)
        return a

    def __repr__(self):
        return "%s()"%(self.__class__.__name__,)

    def __hash__(self):
        return hash(self.__class__)

    def __eq__(self, other):
        assert isinstance(other, Type)
        return self.__class__ == other.__class__ # ?

    def __ne__(self, other):
        assert isinstance(other, Type)
        return self.__class__ != other.__class__ # ?

    def bool(self, a):
        return a != self.zero


class IntegerRing(Ring):

    """
        The ring of integers.
    """

    # XXX these should be singletons (so we can test equality with "is")

    def __init__(self):
        Ring.__init__(self)
        self.one = Integer(1, self)
        self.zero = Integer(0, self)
    
    def promote(self, value):
        if isinstance(value, Integer):
            assert value.tp == self
            return value
        if isinstance(value, int):
            return Integer(value, self)
        try:
            value = int(value)
            return Integer(value, self)
        except ValueError:
            pass
        except TypeError:
            pass
        return None

    def add(self, a, b):
        assert a.tp is self # do we need this here?
        assert b.tp is self # do we need this here?
        return Integer(a.value + b.value, self)
    
    def sub(self, a, b):
        return Integer(a.value - b.value, self)
    
    def mul(self, a, b):
        return Integer(a.value * b.value, self)
    
    def neg(self, a):
        return Integer(-a.value, self)

    def truediv(self, a, b):
        if a.value%b.value:
            raise Exception("cannot divide %r by %r" % (a, b))
        i = a.value // b.value
        return Integer(i, self)

    def floordiv(self, a, b):
        i = a.value // b.value
        return Integer(i, self)

    def mod(self, a, b):
        a = a.value
        b = b.value
        return Integer(a%b, self)
    
    def gcd(self, a, b):
        assert a.tp == self, repr(a)
        assert b.tp == self, repr(b)
        a = a.value
        b = b.value
        while b != 0:
            a, b = b, a%b
        factor = Integer(a, self)
        return factor


@total_ordering
class Integer(GenericElement):

    def reduce(a, b):
        """
            a.reduce(b): use a to reduce b.
            return (div, rem) such that div*a+rem==b.
        """

        a = a.value # unwrap
        b = b.value # unwrap

        div = a//b
        rem = a%b
        return div, rem

    def __lt__(a, b):
        b = a.tp.promote(b)
        return a.value < b.value




class FiniteField(Ring):

    """
        The field of integers modulo a prime.
    """

    # XXX these should be singletons (so we can test equality with "is")

    def __init__(self, p):
        Ring.__init__(self)
        self.p = p
        self.one = FieldElement(1, self)
        self.zero = FieldElement(0, self)
        self.elements = [self.promote(i) for i in range(p)]

    def __len__(self):
        return self.p

    def __str__(self):
        return "FiniteField(%d)"%(self.p)
    __repr__ = __str__

    def nonzero_els(self):
        for i in range(1, self.p):
            yield FieldElement(i, self)

    def get_elements(self):
        for i in range(self.p):
            yield FieldElement(i, self)

    def __hash__(self):
        return hash((self.__class__, self.p))

    def __eq__(self, other):
        if self.__class__ is not other.__class__:
            return False
        return self.p == other.p

    def __ne__(self, other):
        if self.__class__ is not other.__class__:
            return True
        return self.p != other.p

    def add(self, a, b):
        assert a.tp is self
        assert b.tp is self
        p = self.p
        return FieldElement((a.value + b.value)%p, self)
    
    def sub(self, a, b):
        p = self.p
        return FieldElement((a.value - b.value)%p, self)
    
    def mul(self, a, b):
        p = self.p
        return FieldElement((a.value * b.value)%p, self)
    
    def neg(self, a):
        p = self.p
        return FieldElement((p-a.value)%p, self)
    
    def inverse(self, a):
        p = self.p
        assert 0<a.value<p
        for j in range(1, p):
            if (j*a.value)%p == 1:
                break
        else:
            assert 0
        return FieldElement(j, self)

    def truediv(self, a, b):
        b = self.inverse(b)
        return self.mul(a, b)
    floordiv = truediv

    def mod(self, a, b):
        return self.zero
    
    def promote(self, value):
        if isinstance(value, FieldElement):
            assert value.tp is self
            return value
        #if not isinstance(value, int):
        #    return None
        try:
            value = int(value)
        except:
            return None
        value = value % self.p
        return FieldElement(value, self)

    def extend(self, deg):
        ring = PolynomialRing(self)
        poly = ring.find_irreducible(deg)
        field = GaloisField(ring, poly)
        return field


class FieldElement(Integer):
    def __init__(self, value, tp):
        GenericElement.__init__(self, value, tp)
        assert int(value)==value
        assert 0<=value<tp.p


# ----------------------------------------------------------------------------


class PolynomialRing(Keyed, Ring):
    """
        Ring of polynomials, over some other base ring.
    """

    def __init__(self, base):
        Keyed.__init__(self, base)
        Ring.__init__(self)
        self.base = base
        self.zero = Polynomial({}, self)
        one = self.base.one
        self.one = Polynomial({0:one}, self)
        self.x = Polynomial({1:one}, self)

    def __truediv__(self, mod):
        assert mod.tp == self
        return ModuloRing(self, mod)

    def promote(self, value):
        if isinstance(value, Polynomial):
            assert value.tp == self
            return value
        if isinstance(value, Element) and value.tp == self:
            return value
        _value = self.base.promote(value)
        if _value is None:
            #print(self, "cannot promote", value)
            return None
        return Polynomial({0:_value}, self)

    def eq(self, a, b):
        return a.cs == b.cs

    def ne(self, a, b):
        return a.cs != b.cs

    def add(self, a, b):
        cs = dict(a.cs)
        for deg, coeff in b.cs.items():
            cs[deg] = cs.get(deg, 0) + coeff
        return Polynomial(cs, self)

    def sub(self, a, b):
        cs = dict(a.cs)
        for deg, coeff in b.cs.items():
            cs[deg] = cs.get(deg, 0) - coeff
        return Polynomial(cs, self)

    def mul(self, a, b):
        cs = {}
        for d0, c0 in a.cs.items():
          for d1, c1 in b.cs.items():
            deg = d0+d1
            cs[deg] = cs.get(deg, 0) + c0*c1
        return Polynomial(cs, self)

    def truediv(self, a, b):
        p, rem = b.reduce(a)
        if rem != self.zero:
            return None
        return p

    def floordiv(self, a, b):
        p, rem = b.reduce(a)
        return p

    def mod(self, a, b):
        div, rem = b.reduce(a)
        return rem

    def content(self, a):
        # Definition 3.2.7, p116 (Cohen, 1993)
        cs = list(a.cs.values())
        ring = self.base
        if not cs:
            return ring.zero
        d = cs[0]
        for e in cs[1:]:
            d = ring.gcd(d, e)
        return d

    def primitive(self, A):
        if A==self.zero:
            return self.zero
        a = self.content(A)
        return A/a

    def pseudo_div(self, A, B):
        # algorithm 3.1.2, p112 (Cohen, 1993)
        assert A.tp == self
        assert B.tp == self
        assert B!=0
        m, n = A.deg, B.deg
        d = B[n]
        zero = self.zero
        x = self.x
        Q = zero
        R = A
        while R.deg >= B.deg:
            S = R[R.deg] * x**(R.deg - B.deg)
            Q = d*Q + S
            R = d*R - S*B

        return Q, R

    def gcd(self, A, B):
        # algorithm 3.2.10, p117 (Cohen, 1993)
        assert A.tp == self
        assert B.tp == self
        args = (A, B)
#        print("gcd(%s, %s):"%(A, B))
        if B==0:
            return A
        ring = self.base
        a = self.content(A)
        b = self.content(B)
        d = ring.gcd(a, b)
        A = self.primitive(A)
        B = self.primitive(B)

        while 1:
#            print("\tA=%s, B=%s" % (A, B))
            #Q, R = B.reduce(A)
            Q, R = self.pseudo_div(A, B)
#            print("\tQ=%s, R=%s" % (Q, R,))
            if Q != 0:
                lhs = B[B.deg] ** (A.deg - B.deg + 1) * A
                rhs = B*Q + R
                assert lhs == rhs
            else:
                assert R==A
            if R==0:
                break
            if R.deg == 0:
                B = 1
                break
            A = B
            B = R/self.content(R)

        #print("\td=%s, B=%s"%(d, B), ring)
        #print("\t", type(d*B))
        B = self.promote(d*B)
#        print("\tB=%s"%B)
        assert B is not None
        return B

    def find_irreducible(ring, deg):
        assert isinstance(ring.base, FiniteField)
        assert deg > 1 
        field = ring.base
        x = ring.x
        vals = list(range(field.p))
        poly = None
        for coefs in cross([vals]*deg):
            #f = ring.promote(coefs[0])
            f = ring.one
            for c in coefs:
                f = x*f + c 
            #print(coefs, f)
            for i in range(field.p):
                if f(i)==0:
                    break
            else:
                poly = f 
            if poly is not None:
                break
        return poly

    def evaluate(self, poly, x=None):
        if x is None:
            x = self.x
        assert x.tp == self
        ns = {"x" : x}
        s = str(poly)
        if "x" not in s:
            poly = eval(s) # slightly evil hack
            poly = self.promote(s)
        else:
            poly = eval(s, ns, ns) # slightly evil hack
        return poly



class Polynomial(Element):
    def __init__(self, cs, tp):
        Element.__init__(self, tp)
        self.cs = {} # use a tuple here and switch to GenericElement ?
        self.deg = -1 # zero Polynomial has degree -1... right?
        for deg, coeff in cs.items():
            if coeff==0: # strip these out
                continue
            _coeff = tp.base.promote(coeff)
            assert _coeff is not None, repr(cs)
            self.cs[deg] = _coeff
            self.deg = max(self.deg, deg)
        self.base = tp.base

    def __str__(self):
        cs = self.cs
        keys = list(cs.keys())
        keys.sort(reverse=True)
        terms = []
        for deg in keys:
            coeff = cs[deg]
            assert coeff!=0
            if coeff==1 and deg==1:
                term = "x"
            elif deg==0:
                term = str(coeff)
            elif deg==1:
                term = "%s*x" % (coeff,)
            elif coeff==1:
                term = "x**%d" % deg
            else:
                term = "%s*x**%d" % (coeff, deg)
            terms.append(term)
        s = "+".join(terms) or "0"
        s = s.replace("+-", "-")
        s = s.replace("-1*", "-")
        return s

    def __repr__(self):
        return "Polynomial(%s, %s)"%(self.cs, self.tp)

    def __hash__(self):
        cs = self.cs
        keys = list(cs.keys())
        keys.sort()
        value = tuple((deg, cs[deg]) for deg in keys)
        return hash(value)

    def __getitem__(self, idx):
        return self.cs.get(idx, self.base.zero)

    def __call__(self, v):
        v = self.base.promote(v)
        r = self.base.zero
        for deg, coeff in self.cs.items():
            r = r + coeff * v**deg
        return r

    def reduce(a, b):
        """
            a.reduce(b): use a to reduce b.
            return (div, rem) such that div*a+rem==b.
        """
        tp = a.tp
        base = a.base
        if b.deg < a.deg:
            # already reduced
            return base.zero, b
        x = tp.x
        r = base.zero
#        print("reduce: %s, %s" % (a, b))
        assert a != 0
        while b.deg >= a.deg:
            b0 = b[b.deg]
            assert b0 is not None, b
            a0 = a[a.deg]
            assert a0 is not None, repr(a)
            div = b0//a0
            if div==0:
                break
            rem = b0%a0
#            print("div = %s, rem = %s" % (div, rem))
            assert div != 0
            m = div * x**(b.deg - a.deg)
#            print("m = %s"%m)
            ma = m*a
            assert ma.deg == b.deg
            _b = b - ma
#            print("b = %s"%_b)
            assert _b.deg <= b.deg
            b = _b
            r = r + m
        return r, b


class ModuloRing(Keyed, Ring):
    """
        Ring modulo a principle ideal.
    """

    def __init__(self, ring, mod):
        Ring.__init__(self)
        self.ring = ring
        assert mod.tp == ring
        self.mod = mod
        key = (self.ring, self.mod)
        Keyed.__init__(self, key)
        self.reduce = mod.reduce
        self.zero = ModuloElement(ring.zero, self)
        self.one = ModuloElement(ring.one, self)

    def promote(self, value):
        if isinstance(value, Element) and value.tp==self:
            return value
        value = self.ring.promote(value)
        if value is None:
            return None
        value = self.reduce(value)[1]
        a = ModuloElement(value, self)
        return a

    def __getattr__(self, attr):
        value = getattr(self.ring, attr)
        a = ModuloElement(value, self)
        return a

    def add(self, a, b):
        ring = self.ring
        value = ring.add(a.value, b.value)
        value = self.reduce(value)[1]
        a = ModuloElement(value, self)
        return a

    def sub(self, a, b):
        ring = self.ring
        value = ring.sub(a.value, b.value)
        value = self.reduce(value)[1]
        a = ModuloElement(value, self)
        return a

    def mul(self, a, b):
        ring = self.ring
        value = ring.mul(a.value, b.value)
        value = self.reduce(value)[1]
        a = ModuloElement(value, self)
        return a

    def gcd(self, a, b):
        assert a.tp == self
        assert b.tp == self
        ring = self.ring
        a = ring.gcd(a.value, b.value)
        a = self.promote(a)
        return a

    def truediv(self, a, b):
        assert a.tp == self
        assert b.tp == self
        ring = self.ring
        a = a.value / b.value
        #a = ring.truediv(a.value, b.value)
        a = self.promote(a)
        return a


class GaloisField(ModuloRing):
    def __init__(self, ring, mod):
        ModuloRing.__init__(self, ring, mod)
        assert isinstance(ring, PolynomialRing)
        assert mod[mod.deg] == 1 # monic
        dim = mod.deg
        assert dim>1
        one = ring.one # unwrapped
        x = ring.x # unwrapped
        basis = [one, x]
        for i in range(dim-2):
            basis.append(basis[-1]*x)
        self.basis = basis # unwrapped
        elements = []
        els = list(ring.base.get_elements())
        for idx in cross((els,)*dim):
            a = ring.zero # unwrapped
            for i, coeff in enumerate(idx):
                a = a + coeff * basis[i]
            a = ModuloElement(a, self) # wrap
            elements.append(a)
        self.elements = elements
        assert len(elements) == len(els) ** dim, len(elements)

        self.mod = mod 
        self.zero = ModuloElement(ring.zero, self)
        self.one = ModuloElement(one, self)
        self.x = ModuloElement(x, self)

    def __len__(self):
        return len(self.elements)

    def truediv(self, a, b):
        ring = self.ring
        mod = self.mod
        if a==self.zero:
            return self.zero
        if b==self.zero:
            return None # fail
        for div in self.elements:
            if a == b*div:
                break
        else:
            assert 0
        return div


class ModuloElement(GenericElement):
    @property
    def deg(self):
        return self.value.deg


# ----------------------------------------------------------------------------


class FieldOfFractions(Ring):
    
    def __init__(self, base):
        Ring.__init__(self)
        self.base = base
        one = base.one
        zero = base.zero
        self.one = Fraction((one, one), self)
        self.zero = Fraction((zero, one), self)

    def promote(self, value):
        if isinstance(value, Fraction):
            assert value.tp == self
            return value
        value = self.base.promote(value)
        if value is None:
            return None
        value = Fraction((value, self.base.one), self)
        return value

    def eq(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        return atop * bbot == btop * abot
    
    def ne(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        return atop * bbot != btop * abot
    
    def add(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        top = atop * bbot + btop * abot
        bot = abot * bbot
        return Fraction((top, bot), self)
    
    def sub(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        top = atop * bbot - btop * abot
        bot = abot * bbot
        return Fraction((top, bot), self)
    
    def mul(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        top = atop * btop
        bot = abot * bbot
        return Fraction((top, bot), self)
    
    def neg(self, a):
        atop, abot = a.value
        return Fraction((-atop, abot), self)

    def truediv(self, a, b):
        atop, abot = a.value
        btop, bbot = b.value
        top = atop * bbot
        bot = abot * btop
        if bot == self.zero:
            raise Exception("cannot divide %s by %s"%(a, b))
        return Fraction((top, bot), self)
    floordiv = truediv

    def mod(self, a, b):
        if a==b:
            return self.zero
        #assert a > 0, "%s %% %s"%(a, b)
        assert b > 0, "%s %% %s"%(a, b)
        while a < 0:
            a += b # i'm so lazy
        while a > b:
            a -= b # i'm so lazy
        assert a < b
        return a
    

@total_ordering
class Fraction(GenericElement):
    def __init__(self, value, tp):
        top, bot = value
        base = tp.base
        assert top.tp == base
        assert bot.tp == base
        factor = base.gcd(top, bot)
        top = top/factor
        bot = bot/factor
        value = (top, bot)
        GenericElement.__init__(self, value, tp)

    @property
    def top(self):
        return self.value[0]

    @property
    def bot(self):
        return self.value[1]

    def __lt__(a, b):
        b = a.tp.promote(b)
        atop, abot = a.value
        btop, bbot = b.value
        assert abot > 0
        assert bbot > 0
        return atop*bbot < abot*btop

    def __str__(self):
        top, bot = self.value
        one = self.tp.base.one
        if bot==one:
            return str(top)
        top = str(top)
        bot = str(bot)
        if len(top) > 1:
            top = "(%s)"%top
        if len(bot) > 1:
            bot = "(%s)"%bot
        return "%s/%s"%(top, bot)




# ----------------------------------------------------------------------------


class Linear(Keyed, Type):
    
    def __init__(self, n, base):
        "Algebraic group: (n, n) matrices over a base ring"
        self.n = n
        self.base = base
        key = (self.n, self.base)
        Keyed.__init__(self, key)
        Type.__init__(self)
        one = self.base.one
        zero = self.base.zero
        self.zero = LinearElement(
            tuple(tuple(zero for j in range(n)) for i in range(n)), self)
        self.one = LinearElement(
            tuple(tuple(
            (one if i==j else zero)
            for j in range(n)) for i in range(n)), self)

    def promote(self, value):
        if isinstance(value, Element) and value.tp==self:
            return value
        if isinstance(value, Element) and isinstance(value.tp, Linear):
            # XXX TODO
            assert 0, "TODO: %s cannot promote from %s" % (self, value.tp)
            return None
        value = self.base.promote(value)
        if 0:
            n = self.n
            zero = self.base.zero
            a = tuple(tuple(
                (value if i==j else zero)
                for j in range(n)) for i in range(n))
            a = LinearElement(a, self)
            return a
        return value
    
    def add(self, a, b):
        a = a.value # unwrap
        b = b.value # unwrap
        n = self.n
        value = tuple(tuple(
                a[i][j] + b[i][j]
            for j in range(n)) for i in range(n))
        return LinearElement(value, self)
    
    def sub(self, a, b):
        a = a.value # unwrap
        b = b.value # unwrap
        n = self.n
        value = tuple(tuple(
                a[i][j] - b[i][j]
            for j in range(n)) for i in range(n))
        return LinearElement(value, self)

    def neg(self, a):
        a = a.value # unwrap
        n = self.n
        value = tuple(tuple(-a[i][j]
            for j in range(n)) for i in range(n))
        return LinearElement(value, self)

    def mul(self, a, b):
        n = self.n
        if a.tp == self.base:
            b = b.value # unwrap
            value = tuple(tuple(a * b[i][j] for j in range(n)) for i in range(n))
        elif b.tp == self.base:
            a = a.value # unwrap
            value = tuple(tuple(a[i][j] * b for j in range(n)) for i in range(n))
        else:
            a = a.value # unwrap
            b = b.value # unwrap
            value = tuple(tuple(
                    sum(a[i][k] * b[k][j] for k in range(n))
                for j in range(n)) for i in range(n))
        return LinearElement(value, self)

    def truediv(self, a, b):
        assert b.tp == self.base
        a = a.value # unwrap
        n = self.n
        value = tuple(tuple(a[i][j] / b for j in range(n)) for i in range(n))
        return LinearElement(value, self)

    def get(self, value):
        n = self.n
        assert len(value)==n
        for row in value:
            assert len(row)==n
        base = self.base
        value = tuple(tuple(
            base.promote(value[i][j]) 
            for j in range(n)) for i in range(n))
        return LinearElement(value, self)


class LinearElement(GenericElement):

    def __getitem__(self, key):
        i, j = key
        return self.value[i][j]

    def __str__(self):
        n = self.tp.n
        value = self.value
        rows = [[str(value[i][j]) for j in range(n)] for i in range(n)]
        w = 1
        for row in rows:
            for col in row:
                w = max(w, len(col))
        rows = ['[%s]'%' '.join(s.rjust(w) for s in row) for row in rows]
        lines = []
        for i, row in enumerate(rows):
            if i==0:
                row = "["+row
            else:
                row = " "+row
            if i==len(rows)-1:
                row = row+"]"
            else:
                row = row+","
            lines.append(row)
        return '\n'.join(lines)

    def trace(self):
        x = self.tp.base.zero
        value = self.value
        for i in range(self.tp.n):
            x = x + value[i][i]
        return x 


# ----------------------------------------------------------------------------


def cayley(elements):
    "build the regular permutation representation"
    elements = list(elements)
    lookup = {}
    for idx, e in enumerate(elements):
        lookup[e] = idx
    items = list(range(len(elements)))
    perms = []
    for i, e in enumerate(elements):
        perm = {}
        for j, f in enumerate(elements):
            g = e*f
            k = lookup[g]
            perm[j] = k
        perm = Perm(perm, items)
        perms.append(perm)
    G = Group(perms, items)
    return G


_cyclotomic_cache = {}
def cyclotomic(ring, n): # make this a method ?

    key = (ring, n)
    if key in _cyclotomic_cache:
        return _cyclotomic_cache[key]

    divs = divisors(n)

    x = ring.x
    one = ring.one

    if n==1:
        p = x-1

    elif len(divs)==2:
        # prime
        p = sum(x**i for i in range(n))

    else:

        p = x**n - 1

        assert divs[-1] == n
        for i in divs[:-1]:
            p = p / cyclotomic(ring, i)

    _cyclotomic_cache[key] = p
    return p

# ----------------------------------------------------------------------------

Z = IntegerRing()
Q = FieldOfFractions(Z)


def CyclotomicField_FAIL(n):
    # FAIL to calculate x**2+1//-x**3+x in CyclotomicField(8)
    ring = PolynomialRing(Q)
    p = cyclotomic(ring, n)
    ring = ring / p
    return ring


def CyclotomicField_FAIL(n):
    ring = PolynomialRing(Z)
    p = cyclotomic(ring, n)
    ring = ring / p
    field = FieldOfFractions(ring)
    field.x = field.promote(ring.x)
    # does not yield canonical elements... FAIL
    return field



# ----------------------------------------------------------------------------


def test():

    f = FiniteField(5)
    one = f.one
    zero = f.zero

    assert one==1
    assert str(one) == "1"

    a = zero
    for i in range(1000):
        a = one + a
        if a==zero:
            break
    assert i==4, i

    # -------------------------

    one = Z.one
    two = one + one
    assert one/one == one
    assert two/two == one
    assert two/(-one) == -two

    ring = PolynomialRing(Z)

    one = ring.one
    assert ring.x == Polynomial({1:1}, ring)
    x = ring.x

    assert (x+one)**5 == x**5+5*x**4+10*x**3+10*x**2+5*x+1
    assert str((x+one)**3) == "x**3+3*x**2+3*x+1"

    assert ring.content(10*x + 2) == 2
    assert ring.content(5*x**2 + 10*x + 2) == 1

    for (a, b) in [
        (4, 10),
        (4, 10*x),
        (2*x+1, 3*x),
        (x**3 + x + 1, x**6),
    ]:
        a = ring.promote(a)
        b = ring.promote(b)
        div, rem = a.reduce(b)
        assert a*div + rem == b
        #print("(%s) * (%s) + %s = %s" % (a, div, rem, b))

        c = ring.gcd(a, b)
        #print("gcd(%s, %s) == %s"%(a, b, c))

    #return

    # -------------------------

    field = FiniteField(5)
    ring = PolynomialRing(field)

    one = ring.one
    x = ring.x

    assert (x+one)**5 == x**5+1

    assert x**0 == one

    # -------------------------

    # check we can build galois field GF(8)

    field = FiniteField(2)
    ring = PolynomialRing(field)

    one = ring.one
    x = ring.x

    f = x**3 - x - 1
    assert f == x**3+x+1
    assert f(0) != 0
    assert f(1) != 0
    
    b = x**5
    div, rem = f.reduce(b)
    assert f*div + rem == b

    group = []
    for i in range(2):
     for j in range(2):
      for k in range(2):
        a = i + j*x + k*x**2
        if a != 0:
            group.append(a)

    div = {}
    for a in group:
      for b in group:
        c = f.reduce(a*b)[1]
        div[c, a] = b
        div[c, b] = a

    # all non-zero pairs elements of GF(8) should be divisable:
    assert len(div) == 49

    # --------------------------------------------------

    # GF(4)
    x = ring.x
    GF = GaloisField(ring, (x**2 + x + 1))

    x = GF.x
    one = GF.one
    a, b = x, x+one
    assert a*a == b
    assert a*b == b*a
    assert a*b == one
    assert b*b == a

    assert one/x == one+x

    # --------------------------------------------------

    # GF(8)
    x = ring.x
    GF = GaloisField(ring, (x**3 + x + 1))

    one = GF.one
    x = GF.x

    assert one/x == x**2+1

    # --------------------------------------------------

    # GF(64)
    x = ring.x
    GF = GaloisField(ring, (x**6 + x + 1))

    one = GF.one
    x = GF.x

    assert len(GF.elements) == 64

    # -------------------------

    p = 7
    field = FiniteField(p)
    ring = PolynomialRing(field)
    x = ring.x

    if p % 4 == 3:
        r = p-1
    else:
        assert 0

    GF = GaloisField(ring, x**2 - r)

    one = GF.one
    x = GF.x

    for a in GF.elements:
        b = a**(p+1)
        assert b.deg <= 0, repr(b)

    # -------------------------

    Z2 = FiniteField(2)
    for GL in [Linear(1, Z), Linear(2, Z), Linear(2, Z2)]:

        one = GL.one
        zero = GL.zero
        
        assert one-one == zero
        assert zero+one == one
        assert one+one != one
        assert one*one == one
        assert zero*one == zero
        assert one+one == 2*one

        if GL.base == Z2:
            assert one+one == zero
    
    GL2 = Linear(2, Z)
    A = GL2.get([[1, 1], [0, 1]])

    # -------------------------
    # 

    field = FiniteField(2)
    GL = Linear(3, field)

    gen = [
        [[1, 1, 0], [0, 1, 0], [0, 0, 1]],
        [[1, 0, 0], [0, 1, 1], [0, 0, 1]],
        [[1, 0, 0], [1, 1, 0], [0, 0, 1]],
        [[1, 0, 0], [0, 1, 0], [0, 1, 1]],
    ]
    gen = [GL.get(g) for g in gen]

    GL3_2 = mulclose(gen)
    assert len(GL3_2) == 168

    if argv.GL3_2:
        burnside(cayley(GL3_2)) # high memory usage

    # -------------------------

    field = FiniteField(3)
    GL = Linear(2, field)
    A = GL.get([[1, 1], [0, 1]])
    B = GL.get([[1, 0], [1, 1]])

    # AKA. binary tetrahedral group
    SL2_3 = mulclose([A, B])
    assert len(SL2_3) == 24

    if argv.SL2_3:
        burnside(cayley(SL2_3))

    # -------------------------
    # https://people.maths.bris.ac.uk/~matyd/GroupNames/1/GL(2,3).html

    C = GL.get([[2, 0], [0, 1]])
    D = GL.get([[1, 0], [0, 2]])

    GL2_3 = mulclose([A, B, C, D])
    assert len(GL2_3) == 48

    if argv.GL2_3:
        burnside(cayley(GL2_3))

    # -------------------------
    # https://people.maths.bris.ac.uk/~matyd/GroupNames/1/Q8.html
    # quaternion group, Q_8 

    A = GL.get([[2, 2], [2, 1]])
    B = GL.get([[0, 2], [1, 0]])

    Q8 = mulclose([A, B])
    assert(len(Q8)) == 8

    if argv.Q8 or argv.Q_8:
        burnside(cayley(Q8))

    # -------------------------
    # https://people.maths.bris.ac.uk/~matyd/GroupNames/97/SL(2,5).html
    # aka binary icosahedral group

    field = FiniteField(5)
    GL = Linear(2, field)

    A = GL.get([[4, 2], [4, 1]])
    B = GL.get([[3, 3], [4, 1]])

    SL2_5 = mulclose([A, B])
    assert len(SL2_5) == 120

    if argv.SL2_5:
        burnside(cayley(SL2_5))

    # -------------------------

    field = FiniteField(7)
    GL = Linear(2, field)
    A = GL.get([[1, 1], [0, 1]])
    B = GL.get([[1, 0], [1, 1]])

    SL2_7 = mulclose([GL.one, A, B])
    assert len(SL2_7) == 336 == 168*2


    # https://people.maths.bris.ac.uk/~matyd/GroupNames/1/CSU(2,3).html
    # aka binary octahedral group
    A = GL.get([[2, 1], [2, 5]])
    B = GL.get([[1, 2], [6, 6]])
    C = GL.get([[4, 0], [2, 2]])
    D = GL.get([[2, 5], [6, 5]])

    BO = mulclose([A, B, C, D])
    assert len(BO) == 48
    if argv.BO:
        burnside(cayley(BO))

    # -------------------------

    ring = PolynomialRing(Z)
    x = ring.x
    assert cyclotomic(ring, 1) == x-1
    assert cyclotomic(ring, 2) == x+1
    assert cyclotomic(ring, 3) == x**2+x+1
    assert cyclotomic(ring, 4) == x**2+1
    assert cyclotomic(ring, 5) == x**4+x**3+x**2+x+1
    assert cyclotomic(ring, 6) == x**2-x+1
    assert cyclotomic(ring, 7) == x**6+x**5+x**4+x**3+x**2+x+1
    assert cyclotomic(ring, 8) == x**4+1
    assert cyclotomic(ring, 9) == x**6+x**3+1
    assert cyclotomic(ring, 10) == x**4-x**3+x**2-x+1
    assert cyclotomic(ring, 24) == x**8-x**4+1

    # -------------------------

    for n in range(2, 9):

        p = cyclotomic(PolynomialRing(Z), 2*n)
    
        ring = PolynomialRing(Z) / p
        x = ring.x
    
        x1 = x**(2*n-1) # inverse
        
        assert x**(2*n) == 1
        assert x1 != 1
    
        # ----------------------------
        # Binary dihedral group
        # https://people.maths.bris.ac.uk/~matyd/GroupNames/dicyclic.html
    
        GL = Linear(2, ring)
    
        A = GL.get([[x, 0], [0, x1]])
        B = GL.get([[0, -1], [1, 0]])
    
        Di = mulclose([A, B])
        assert len(Di) == 4*n

        if argv.Dic and n==argv.get("n"):
            burnside(cayley(Di))

    # -------------------------

    one = Q.one
    two = one+one
    assert two*one == two
    half = one/two
    assert 2*half == 1

    assert 4*one/4 == one
    assert str(18*one/4) == "9/2"

    # -------------------------

    ring = PolynomialRing(Z)
    field = FieldOfFractions(ring)
    one = field.one
    two = one+one
    assert two*one == two
    half = one/two
    assert 2*half == 1
    assert 4*one/4 == one

    # -------------------------
    # Gaussian integers
    # http://math.ucr.edu/home/baez/week216.html

    ring = PolynomialRing(Z)
    x = ring.x
    gints = ring / (x**2 + 1)

    one = gints.one
    i = gints.x

    assert i*i == -one
    assert i**3 == -i

    assert (1+i)**2 == 2*i
    assert (2+i)*(2-i) == 5
    assert (3+2*i)*(3-2*i) == 13

    # -------------------------
    # Eisenstein integers
    
    ring = PolynomialRing(Z)
    x = ring.x
    ints = ring / cyclotomic(ring, 3)

    one = ints.one
    i = ints.x

    assert i**3 == 1

    # -------------------------
    # Kleinian integers
    
    ring = PolynomialRing(Z)
    x = ring.x
    ints = ring / (x**2 + x + 2)

    one = ints.one
    i = ints.x

    assert i * (-1-i) == 2
    assert i * (1+i) == -2

    # -------------------------
    #

    ring = PolynomialRing(Z)
    p = cyclotomic(PolynomialRing(Z), 8)
    ring = ring / p
    field = FieldOfFractions(ring)

    x = field.promote(ring.x)
    one = field.one

    r2 = x + x**7
    assert r2**2 == 2  # sqrt(2)

    i = x**2
    assert i**2 == -one # sqrt(-1)

    GL = Linear(2, field)
    I = GL.get([[1, 0], [0, 1]])
    J = GL.get([[1, 0], [0, i]])
    
    M = (r2/2) * GL.get([[1, 1], [1, -1]]) # Hadamard

    assert J**4 == I
    assert M**2 == I
    
    G = mulclose([J, M])
    assert len(G) == 192

    assert M in G

    def get_order(A):
        count = 1
        B = A
        while B!=I:
            B = A*B
            count += 1
        return count
            
    #for g in G:
    #    if get_order(g)==4:
    #        print(g)
    assert get_order(M)==2

    # Metaplectic Hadamard
    M1 = GL.get([[1, -i], [-i, 1]])
    r = x / r2
    M1 = r*M1

    assert get_order(M1)==4

#    #G = cayley(G)
#    #orders = [g.order() for g in G]
#    orders = [get_order(A) for A in G]
#    orders.sort()
#    print(orders)



if __name__ == "__main__":

    test()

    print("OK")







==> anc/bruhat/smap.py <==
#!/usr/bin/env python

import sys
import fcntl, termios, struct, os


class SMap(object):
    def __init__(self):
        self.data = {}
        self.rows = 0
        self.cols = 0

    def __setitem__(self, key, s):
        i, j = key
        rows = self.rows
        cols = self.cols
        if isinstance(s, SMap):
            for _key in s.data.keys():
                ii, jj = i+_key[0], j+_key[1]
                self.data[ii, jj] = s.data[_key]
                rows = max(rows, ii)
                cols = max(cols, jj)
        else:
            for idx, c in enumerate(s):
                self.data[i, j+idx] = c
            rows = max(rows, i)
            cols = max(cols, j+idx)
        self.rows = rows
        self.cols = cols

    def __getitem__(self, key):
        return self.data.get(key, ' ')

    def __str__(self):
        lines = []
        for row in range(self.rows+1):
            line = ''
            for col in range(self.cols+1):
                line += self.data.get((row, col), ' ')
            lines.append(line)
        return '\n'.join(lines)

    def __hash__(self):
        return hash(str(self))

    def __eq__(self, other):
        return self.data == other.data

    def __ne__(self, other):
        return self.data != other.data



def tabulate(table, rows, cols, space):
    # table keys are (row, col)

    m, n = len(rows), len(cols)
    width = 4
    widths = []
    for j in range(n):
        widths.append(width)
        width += max(len(table[rows[i], cols[j]]) for i in range(m))+space

    smap = SMap()
    smap[0, 0] = '  | '
    for j in range(width):
        smap[1, j] = '+' if j==2 else '-'

    for i in range(m):
        smap[i+2, 0] = rows[i] + " |"

    for j in range(n):
        width = widths[j]
        smap[0, width] = cols[j]

    for i in range(m):
      for j in range(n):
        value = table[rows[i], cols[j]]
        width = widths[j]
        smap[i+2, width] = value

    return smap



def get_cols():
    fd = 0 # stdin
    cr = struct.unpack('hh', fcntl.ioctl(fd, termios.TIOCGWINSZ, '1234'))
    return cr[1]


class FlowPrint(object):
    def __init__(self, stdout=sys.stdout, space=True):
        self.lines = []
        self.col = 0
        self.stdout = stdout
        self.space = space
        #self.blank_line = False

    def output(self, s):
        #if self.blank_line and not s.strip() and s.endswith('\n'):
        #    return
        #self.blank_line = False
        self.stdout.write(s)

    def flush(self):
        self.stdout.flush()

    def write(self, *args):
        s = ' '.join(str(s) for s in args)
        #nl = s.endswith('\n')
        nl = s == '\n' or not s
        if nl:
            s = s[:-1]
        lines = s.split('\n')
        cols = max(len(line) for line in lines)+1 # add a space...

        #debug = "%s:%s"%(self.lines, lines)
        #print >>self.stdout, debug
        #print >>self.stdout, "write(%r)"%s

        col = self.col + cols

        if col >= get_cols():
            for line in self.lines:
                self.output(line+'\n')
            if self.space:
                self.output('\n')
            self.lines = []
            self.col = 0

        idx = 0
        while idx < len(self.lines) or idx < len(lines):
            if idx < len(self.lines):
                line = self.lines[idx]
                assert len(line) == self.col
            else:
                line = ' '*self.col
                self.lines.append(line)
            extra = lines[idx] if idx < len(lines) else ''
            extra = extra + ' '*(cols-len(extra))
            self.lines[idx] = line + extra
            idx += 1

        self.col += cols

        if nl:
            for line in self.lines:
                self.output(line+'\n')
            if self.space:
                self.output('\n')
            self.lines = []
            self.col = 0

        for idx, line in enumerate(self.lines):
            assert len(line) == self.col
            assert '\n' not in line

        #print self.lines

flprint = FlowPrint().write

def install_flprint():
    sys.stdout = FlowPrint(sys.stdout)


def test():
    install_flprint()

#    for i in range(10):
#        #flprint('hi\nthere...\n')
#        print "hi\nthere!",
#        print "hi\nthere!\nworld!",
#        if i == 2:
#            print


if __name__=="__main__":
    test()








==> anc/bruhat/util.py <==
#!/usr/bin/env python

import sys


def all_subsets(n):

    if n==0:
        yield []
        return

    if n==1:
        yield []
        yield [0]
        return

    for subset in all_subsets(n-1):
        yield subset
        yield subset + [n-1] # sorted !!

assert len(list(all_subsets(5))) == 2**5

def factorial(n):
    r = 1
    for i in range(1, n+1):
        r *= i
    return r

assert factorial(0) == 1
assert factorial(1) == 1
assert factorial(2) == 2
assert factorial(3) == 2*3
assert factorial(4) == 2*3*4


def choose(items, n):
    if n > len(items):
        return
    if n == 0:
        yield ()
        return
    if n == 1:
        for item in items:
            yield (item,)
        return
    for i, item in enumerate(items):
        for rest in choose(items[i+1:], n-1):
            yield (item,)+rest

assert len(list(choose(range(4), 1))) == 4
assert len(list(choose(range(4), 2))) == 6
assert len(list(choose(range(4), 3))) == 4


def allperms(items):
    items = tuple(items)
    if len(items)<=1:
        yield items
        return
    n = len(items)
    for i in range(n):
        for rest in allperms(items[:i] + items[i+1:]):
            yield (items[i],) + rest

assert list(allperms("abc")) == [
    ('a', 'b', 'c'), 
    ('a', 'c', 'b'), 
    ('b', 'a', 'c'), 
    ('b', 'c', 'a'), 
    ('c', 'a', 'b'), 
    ('c', 'b', 'a')]


def allsignedperms(items):
    items = tuple(items)
    if len(items)<=1:
        yield +1, items
        return
    n = len(items)
    sign = 1
    for i in range(n):
        for _sign, rest in allsignedperms(items[:i] + items[i+1:]):
            yield sign*_sign, (items[i],) + rest
        sign *= -1

assert list(allsignedperms("ab")) == [(1, ('a', 'b')), (-1, ('b', 'a'))]


def write(s):
    sys.stdout.write(str(s)+' ')
    sys.stdout.flush()




def cross(itemss):
    if len(itemss)==0:
        yield ()
    else:
        for head in itemss[0]:
            for tail in cross(itemss[1:]):
                yield (head,)+tail

def uniqtuples(items, n):
    if n==0:
        yield ()
        return # <-- return
    assert n>0
    if n > len(items):
        return # <-- return
    if len(items)==1:
        assert n==1
        yield (items[0],)
        return # <-- return

    m = len(items)
    for i in range(m):
        item = items[i]
        for tail in uniqtuples(items[:i] + items[i+1:], n-1):
            yield (item,)+tail


def alltuples(items, n):
    if n==0:
        yield ()
        return # <-- return
    assert n>0
    if n > len(items):
        return # <-- return
    if len(items)==1:
        assert n==1
        yield (items[0],)
        return # <-- return

    m = len(items)
    for i in range(m):
        item = items[i]
        for tail in uniqtuples(items, n-1):
            yield (item,)+tail


def partitions(n, maxn=None):
    if maxn is None:
        maxn = n
    if n==0:
        yield ()
    else:
        for i in range(1, min(n, maxn)+1):
            for rest in partitions(n-i, i):
                yield (i,) + rest


assert list(partitions(0)) == [()]
assert list(partitions(1)) == [(1,)]
assert list(partitions(2)) == [(1, 1), (2,)]
assert list(partitions(3)) == [(1, 1, 1), (2, 1), (3,)]
assert list(partitions(4)) == [(1, 1, 1, 1), (2, 1, 1), (2, 2), (3, 1), (4,)]


def all_primes(n, ps=None):
    "list of primes < n"

    items = [0]*n
    p = 2 

    while p**2 < n:
        i = 2 
        while p*i < n:
            items[p*i] = 1 
            i += 1

        p += 1
        while p < n and items[p]:
            p += 1

    ps = [i for i in range(2, n) if items[i]==0]
    return ps


def set_seed(i=0):
    import numpy
    from random import seed
    seed(i)
    numpy.random.seed(i)



==> anc/bruhat/zelim.py <==
#!/usr/bin/env python3

# Gaussian elimination over natural _numbers

from __future__ import print_function

import sys, os

import numpy

#from solve import shortstr
shortstr = str

from argv import argv


def _parse(fld):
    "find the (sum of) coefficient(s) in front of a (the) symbol(s)"
    if len(fld)==1:
        return 1

    if "+" in fld:
        flds = fld.split("+")
        flds = [_parse(fld) for fld in flds]
        return sum(flds)

    #print("_parse", fld)
    i = 0
    while i<len(fld) and fld[i] in "0123456789":
        i += 1
    #assert i+1==len(fld)
    if i==0:
        return 1
    n = int(fld[:i])
    return n


def parse(table, perm=None):
    lines = table.split("\n")
    lines = [line.strip() for line in lines]
    lines = [line for line in lines if line]
    global header # Lame ! haha..
    header = lines[0][2:].split()
    #print("header:", header)
    lines = lines[2:]
    lines = [line[3:] for line in lines if line]
    rows = []
    for line in lines:
        flds = line.split()
        flds = [_parse(fld) for fld in flds]
        rows.append(flds)
    A = numpy.array(rows)
    choose = argv.choose
    if choose is not None:
        items = choose.split(",")
        idxs = [header.index(col) for col in items]
        #print("idxs:", idxs)
        A = A[:, idxs]
        A = A[idxs, :]
        header = items
    if perm:
        # permute the cols
        idxs = [header.index(col) for col in perm]
        A = A[:, idxs]
    return A


def latex_table(table, rows, cols, upper=False):
    lines = [] 
    m, n = len(rows), len(cols)
    lines.append(r"\begin{array}{%s}"%('r'*n))
    lines.append(r" %s \\" % (' & '.join(cols)))
    lines.append(r"\hline")
    for i in range(m):
        row = rows[i]
        line = [str(table[i, j]) for j in range(n)]
        line = r"%s \\" % (' & '.join(line))
        lines.append(line)
    lines.append(r"\end{array}")
    s = '\n'.join(lines)
    return s




def zelim(A, truncate=True, verbose=False):

    A = A.copy()
    n = len(A)
    assert A.shape == (n, n)

    L = numpy.zeros((n, n), dtype=int)
    
    row = 0
    
    while row+1 < n:
    
        #print A
        #print "row = %d, col = %d" % (row, col)
        #assert A[row, :col].sum() == 0
        while row<n and A[row].sum() == 0:
            row += 1
    
        if row==n:
            break

        col = 0
        while A[row, col] == 0:
            col += 1

        val0 = A[row, col]
        assert val0
        assert numpy.alltrue(L[:, row]==0)
        L[row, row] = 1
        for row1 in range(row + 1, n):
            val1 = A[row1, col]
            if val1 == 0:
                continue
            assert val1 % val0 == 0
            r = val1 // val0
            A[row1] -= r*A[row]
            assert A.min() >= 0
            L[row1] -= r*L[row]
        #print
        #print shortstr(A)
    
        row += 1
    
    if row < n:
        assert numpy.alltrue(L[:, row]==0)
        L[row, row] = 1
    
    if truncate:
        idxs = [idx for (idx, row) in enumerate(A) if row.sum()]
        #A = numpy.array([row for row in A if row.sum()])
        A = A[idxs, :]
        L = L[idxs, :]
        m, n = A.shape

    assert A.min() >= 0

    return L, A


def rank(A):
    A = zelim(A)
    idx = 0
    while idx<len(A):
        if A[idx].sum() == 0:
            break
        idx += 1
    return idx


tables = {}

tables["C_3"] = """
  | A B  
--+------
A | A B  
B | B 3B 
"""

tables["C_4"] = """
  | A B  C  
--+---------
A | A B  C  
B | B 2B 2C 
C | C 2C 4C 
"""

tables["C_6"] = """
  | A B  C  D  
--+------------
A | A B  C  D  
B | B 2B D  2D 
C | C D  3C 3D 
D | D 2D 3D 6D 
"""

tables["C_20"] = """
  | A B  C  D  E   F   
--+--------------------
A | A B  C  D  E   F   
B | B 2B 2C E  2E  2F  
C | C 2C 4C F  2F  4F  
D | D E  F  5D 5E  5F  
E | E 2E 2F 5E 10E 10F 
F | F 2F 4F 5F 10F 20F 
"""

tables["D_8"] = """
  | A B  C  D  E    F    G  H  
--+----------------------------
A | A B  C  D  E    F    G  H  
B | B 2B G  G  2E   H    2G 2H 
C | C G  2C G  H    2F   2G 2H 
D | D G  G  2D H    H    2G 2H 
E | E 2E H  H  2E+H 2H   2H 4H 
F | F H  2F H  2H   2F+H 2H 4H 
G | G 2G 2G 2G 2H   2H   4G 4H 
H | H 2H 2H 2H 4H   4H   4H 8H 
""" # D_8

tables["D_12"] = """
  | A B  C  D  E   F  G     H     I  J   
--+--------------------------------------
A | A B  C  D  E   F  G     H     I  J   
B | B 2B F  F  G   2F 2G    J     J  2J  
C | C F  2C F  H   2F J     2H    J  2J  
D | D F  F  2D I   2F J     J     2I 2J  
E | E G  H  I  E+I J  G+J   H+J   3I 3J  
F | F 2F 2F 2F J   4F 2J    2J    2J 4J  
G | G 2G J  J  G+J 2J 2G+2J 3J    3J 6J  
H | H J  2H J  H+J 2J 3J    2H+2J 3J 6J  
I | I J  J  2I 3I  2J 3J    3J    6I 6J  
J | J 2J 2J 2J 3J  4J 6J    6J    6J 12J 
"""

tables["D_16"] = """
  | A B  C  D  E    F    G  H  I     J     K   
--+--------------------------------------------
A | A B  C  D  E    F    G  H  I     J     K   
B | B 2B G  G  2E   H    2G 2H 2I    K     2K  
C | C G  2C G  H    2F   2G 2H K     2J    2K  
D | D G  G  2D H    H    2G 2H K     K     2K  
E | E 2E H  H  2E+H 2H   2H 4H 2I+K  2K    4K  
F | F H  2F H  2H   2F+H 2H 4H 2K    2J+K  4K  
G | G 2G 2G 2G 2H   2H   4G 4H 2K    2K    4K  
H | H 2H 2H 2H 4H   4H   4H 8H 4K    4K    8K  
I | I 2I K  K  2I+K 2K   2K 4K 2I+3K 4K    8K  
J | J K  2J K  2K   2J+K 2K 4K 4K    2J+3K 8K  
K | K 2K 2K 2K 4K   4K   4K 8K 8K    8K    16K 
"""


tables["Q_8"] = """
  | A B  C  D  E  F  
--+------------------
A | A B  C  D  E  F  
B | B 2B E  E  2E 2F 
C | C E  2C E  2E 2F 
D | D E  E  2D 2E 2F 
E | E 2E 2E 2E 4E 4F 
F | F 2F 2F 2F 4F 8F 
"""

tables["S_3"] = """
  | A B  C   D  
--+-------------
A | A B  C   D  
B | B 2B D   2D 
C | C D  C+D 3D 
D | D 2D 3D  6D 
""" # S_3

tables["S_4"] = """
  | A B  C   D    E     F  G     H     I     J     K   
--+----------------------------------------------------
A | A B  C   D    E     F  G     H     I     J     K   
B | B 2B F   H    J     2F J     2H    K     2J    2K  
C | C F  C+F I    E+J   3F G+J   K     I+K   3J    3K  
D | D H  I   D+I  2I    K  K     H+K   2I+K  2K    4K  
E | E J  E+J 2I   2E+K  3J J+K   2K    2I+2K 2J+2K 6K  
F | F 2F 3F  K    3J    6F 3J    2K    3K    6J    6K  
G | G J  G+J K    J+K   3J 2G+K  2K    3K    2J+2K 6K  
H | H 2H K   H+K  2K    2K 2K    2H+2K 4K    4K    8K  
I | I K  I+K 2I+K 2I+2K 3K 3K    4K    2I+5K 6K    12K 
J | J 2J 3J  2K   2J+2K 6J 2J+2K 4K    6K    4J+4K 12K 
K | K 2K 3K  4K   6K    6K 6K    8K    12K   12K   24K 
"""

tables["PS_4"] = """
  | A  D    E     I     K    
--+-------------------------
A | A  D    E     I     K    
D | D  D+I  2I    2I+K  4K   
E | E  2I   2E+K  2I+2K 6K   
I | I  2I+K 2I+2K 2I+5K 12K  
K | K  4K   6K    12K   24K  
""" # parabolics of S_4

tables["PS_5"] = """
  | A B    C       D       E        F      G    
--+---------------------------------------------
A | A B    C       D       E        F      G    
B | B B+D  D+E     2D+F    E+2F     3F+G   5G   
C | C D+E  C+E+F   D+3F    2E+2F+G  4F+3G  10G  
D | D 2D+F D+3F    2D+4F+G 6F+2G    6F+7G  20G  
E | E E+2F 2E+2F+G 6F+2G   2E+4F+5G 6F+12G 30G  
F | F 3F+G 4F+3G   6F+7G   6F+12G   6F+27G 60G  
G | G 5G   10G     20G     30G      60G    120G 
""" # parabolics of S_5


tables["PD_4"] = """
  | A B     C     D     E           F        G        H        I        J      K    
--+---------------------------------------------------------------------------------
A | A B     C     D     E           F        G        H        I        J      K    
B | B 2B+G  2F    2F    2G+J        2F+2J    4G+K     4J       4J       4J+2K  8K   
C | C 2F    2C+H  2F    2H+J        2F+2J    4J       4H+K     4J       4J+2K  8K   
D | D 2F    2F    2D+I  2I+J        2F+2J    4J       4J       4I+K     4J+2K  8K   
E | E 2G+J  2H+J  2I+J  2E+G+H+I+2K 6J+K     4G+2J+4K 4H+2J+4K 4I+2J+4K 6J+9K  24K  
F | F 2F+2J 2F+2J 2F+2J 6J+K        2F+6J+2K 8J+4K    8J+4K    8J+4K    8J+12K 32K  
G | G 4G+K  4J    4J    4G+2J+4K    8J+4K    8G+10K   8J+8K    8J+8K    8J+20K 48K  
H | H 4J    4H+K  4J    4H+2J+4K    8J+4K    8J+8K    8H+10K   8J+8K    8J+20K 48K  
I | I 4J    4J    4I+K  4I+2J+4K    8J+4K    8J+8K    8J+8K    8I+10K   8J+20K 48K  
J | J 4J+2K 4J+2K 4J+2K 6J+9K       8J+12K   8J+20K   8J+20K   8J+20K   8J+44K 96K  
K | K 8K    8K    8K    24K         32K      48K      48K      48K      96K    192K 
""" # parabolics of Weyl D_4




tables["A_5"] = """
  | A B    C     D     E     F     G     H      I   
--+-------------------------------------------------
A | A B    C     D     E     F     G     H      I   
B | B B+G  H     G+H   I     F+I   2G+I  H+2I   5I  
C | C H    C+H   2H    E+I   3H    2I    2H+2I  6I  
D | D G+H  2H    D+H+I 2I    3H+I  G+3I  2H+4I  10I 
E | E I    E+I   2I    2E+2I 3I    4I    6I     12I 
F | F F+I  3H    3H+I  3I    3F+3I 5I    3H+6I  15I 
G | G 2G+I 2I    G+3I  4I    5I    2G+6I 10I    20I 
H | H H+2I 2H+2I 2H+4I 6I    3H+6I 10I   2H+14I 30I 
I | I 5I   6I    10I   12I   15I   20I   30I    60I 
""" # alternating n=5

tables["GL32"] = """
  | A B     C     D     E      F      G          H     I       J        K       L        M      N      P    
--+--------------------------------------------------------------------------------------------------------
A | A B     C     D     E      F      G          H     I       J        K       L        M      N      P    
B | B B+J   G+I   M     J+M    F+N    G+J+N      P     I+2N    3J+P     K+N+P   L+3N     M+2P   3N+2P  7P   
C | C G+I   C+L   M     E+N    L+M    G+L+N      P     I+2N    J+3N     K+N+P   3L+P     M+2P   3N+2P  7P   
D | D M     M     D+M   2M     2M     P          H+P   M+P     2P       2P      2P       2M+2P  4P     8P   
E | E J+M   E+N   2M    2E+P   2M+N   J+N+P      2P    M+2N+P  2J+3P    N+3P    3N+2P    2M+4P  2N+6P  14P  
F | F F+N   L+M   2M    2M+N   2F+P   L+N+P      2P    M+2N+P  3N+2P    N+3P    2L+3P    2M+4P  2N+6P  14P  
G | G G+J+N G+L+N P     J+N+P  L+N+P  G+J+L+2N+P 3P    5N+P    3J+3N+3P K+2N+4P 3L+3N+3P 7P     5N+8P  21P  
H | H P     P     H+P   2P     2P     3P         3H+3P 4P      6P       6P      6P       8P     12P    24P  
I | I I+2N  I+2N  M+P   M+2N+P M+2N+P 5N+P       4P    I+3N+3P 6N+4P    2N+6P   6N+4P    M+9P   4N+12P 28P  
J | J 3J+P  J+3N  2P    2J+3P  3N+2P  3J+3N+3P   6P    6N+4P   6J+9P    3N+9P   9N+6P    14P    6N+18P 42P  
K | K K+N+P K+N+P 2P    N+3P   N+3P   K+2N+4P    6P    2N+6P   3N+9P    2K+10P  3N+9P    14P    2N+20P 42P  
L | L L+3N  3L+P  2P    3N+2P  2L+3P  3L+3N+3P   6P    6N+4P   9N+6P    3N+9P   6L+9P    14P    6N+18P 42P  
M | M M+2P  M+2P  2M+2P 2M+4P  2M+4P  7P         8P    M+9P    14P      14P     14P      2M+18P 28P    56P  
N | N 3N+2P 3N+2P 4P    2N+6P  2N+6P  5N+8P      12P   4N+12P  6N+18P   2N+20P  6N+18P   28P    4N+40P 84P  
P | P 7P    7P    8P    14P    14P    21P        24P   28P     42P      42P     42P      56P    84P    168P 
"""

tables["B_2"] = """
  | A B  C  D  E    F    G  H  
--+----------------------------
A | A B  C  D  E    F    G  H  
B | B 2B G  G  2E   H    2G 2H 
C | C G  2C G  H    2F   2G 2H 
D | D G  G  2D H    H    2G 2H 
E | E 2E H  H  2E+H 2H   2H 4H 
F | F H  2F H  2H   2F+H 2H 4H 
G | G 2G 2G 2G 2H   2H   4G 4H 
H | H 2H 2H 2H 4H   4H   4H 8H 
"""

tables["PB_2"] = """
  | A B    C    D  
--+----------------
A | A B    C    D  
B | B 2B+D 2D   4D 
C | C 2D   2C+D 4D 
D | D 4D   4D   8D 
"""


tables["B_3"] = """
  | A B  C  D  E   F    G  H  I     J     K     L     M     N     P     Q     R     S     T     U      V     W   X     Y     Z     a       b     c     d      e     f   g      h   
--+--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
A | A B  C  D  E   F    G  H  I     J     K     L     M     N     P     Q     R     S     T     U      V     W   X     Y     Z     a       b     c     d      e     f   g      h   
B | B 2B G  G  H   R    2G 2H S     V     V     W     S     W     b     b     2R    2S    e     f      2V    2W  e     e     e     c       2b    2c    h      2e    2f  h      2h  
C | C G  2C G  N   Q    2G W  Z     Z     T     W     T     2N    b     2Q    b     e     2T    g      e     2W  e     e     2Z    g       2b    h     h      2e    h   2g     2h  
D | D G  G  2D L   P    2G W  X     Y     X     2L    Y     W     2P    b     b     e     e     d      e     2W  2X    2Y    e     d       2b    h     2d     2e    h   h      2h  
E | E H  N  L  E+H U    W  3H I+S   J+V   K+V   L+W   M+S   N+W   d     g     f     3S    T+e   U+f    3V    3W  X+e   Y+e   Z+e   a+c     h     3c    d+h    3e    3f  g+h    3h  
F | F R  Q  P  U   F+U  b  f  f     d     g     d     2U    g     P+d   Q+g   R+f   2f    2g    2U+f   h     h   h     2d    h     d+g     b+h   2h    2d+h   2h    4f  2g+h   4h  
G | G 2G 2G 2G W   b    4G 2W e     e     e     2W    e     2W    2b    2b    2b    2e    2e    h      2e    4W  2e    2e    2e    h       4b    2h    2h     4e    2h  2h     4h  
H | H 2H W  W  3H  f    2W 6H 3S    3V    3V    3W    3S    3W    h     h     2f    6S    3e    3f     6V    6W  3e    3e    3e    3c      2h    6c    3h     6e    6f  3h     6h  
I | I S  Z  X  I+S f    e  3S 2I+f  Z+c   X+c   X+e   S+f   Z+e   h     h     2f    2S+2f e+h   3f     2c+e  3e  2X+h  e+h   2Z+h  c+h     2h    2c+2h 3h     2e+2h 6f  3h     6h  
J | J V  Z  Y  J+V d    e  3V Z+c   2J+c  V+c   Y+e   Y+c   Z+e   2d    h     h     2c+e  e+h   d+h    2V+2c 3e  e+h   2Y+h  2Z+h  2c+d    2h    4c+h  2d+2h  2e+2h 3h  3h     6h  
K | K V  T  X  K+V g    e  3V X+c   V+c   2K+c  X+e   T+c   T+e   h     2g    h     2c+e  2T+h  g+h    2V+2c 3e  2X+h  e+h   e+h   2c+g    2h    4c+h  3h     2e+2h 3h  2g+2h  6h  
L | L W  W  2L L+W d    2W 3W X+e   Y+e   X+e   2L+2W Y+e   3W    2d    h     h     3e    3e    d+h    3e    6W  2X+2e 2Y+2e 3e    d+h     2h    3h    2d+2h  6e    3h  3h     6h  
M | M S  T  Y  M+S 2U   e  3S S+f   Y+c   T+c   Y+e   2M+f  T+e   2d    2g    2f    2S+2f 2T+h  2U+2f  2c+e  3e  e+h   2Y+h  e+h   2a+h    2h    2c+2h 2d+2h  2e+2h 6f  2g+2h  6h  
N | N W  2N W  N+W g    2W 3W Z+e   Z+e   T+e   3W    T+e   2N+2W h     2g    h     3e    2T+2e g+h    3e    6W  3e    3e    2Z+2e g+h     2h    3h    3h     6e    3h  2g+2h  6h  
P | P b  b  2P d   P+d  2b h  h     2d    h     2d    2d    h     2P+2d b+h   b+h   2h    2h    2d+h   2h    2h  2h    4d    2h    2d+h    2b+2h 4h    4d+2h  4h    4h  4h     8h  
Q | Q b  2Q b  g   Q+g  2b h  h     h     2g    h     2g    2g    b+h   2Q+2g b+h   2h    4g    2g+h   2h    2h  2h    2h    2h    2g+h    2b+2h 4h    4h     4h    4h  4g+2h  8h  
R | R 2R b  b  f   R+f  2b 2f 2f    h     h     h     2f    h     b+h   b+h   2R+2f 4f    2h    4f     2h    2h  2h    2h    2h    2h      2b+2h 4h    4h     4h    8f  4h     8h  
S | S 2S e  e  3S  2f   2e 6S 2S+2f 2c+e  2c+e  3e    2S+2f 3e    2h    2h    4f    4S+4f 2e+2h 6f     4c+2e 6e  2e+2h 2e+2h 2e+2h 2c+2h   4h    4c+4h 6h     4e+4h 12f 6h     12h 
T | T e  2T e  T+e 2g   2e 3e e+h   e+h   2T+h  3e    2T+h  2T+2e 2h    4g    2h    2e+2h 4T+2h 2g+2h  2e+2h 6e  2e+2h 2e+2h 2e+2h 2g+2h   4h    6h    6h     4e+4h 6h  4g+4h  12h 
U | U f  g  d  U+f 2U+f h  3f 3f    d+h   g+h   d+h   2U+2f g+h   2d+h  2g+h  4f    6f    2g+2h 2U+5f  3h    3h  3h    2d+2h 3h    d+g+2h  4h    6h    2d+5h  6h    12f 2g+5h  12h 
V | V 2V e  e  3V  h    2e 6V 2c+e  2V+2c 2V+2c 3e    2c+e  3e    2h    2h    2h    4c+2e 2e+2h 3h     4V+4c 6e  2e+2h 2e+2h 2e+2h 4c+h    4h    8c+2h 6h     4e+4h 6h  6h     12h 
W | W 2W 2W 2W 3W  h    4W 6W 3e    3e    3e    6W    3e    6W    2h    2h    2h    6e    6e    3h     6e    12W 6e    6e    6e    3h      4h    6h    6h     12e   6h  6h     12h 
X | X e  e  2X X+e h    2e 3e 2X+h  e+h   2X+h  2X+2e e+h   3e    2h    2h    2h    2e+2h 2e+2h 3h     2e+2h 6e  4X+2h 2e+2h 2e+2h 3h      4h    6h    6h     4e+4h 6h  6h     12h 
Y | Y e  e  2Y Y+e 2d   2e 3e e+h   2Y+h  e+h   2Y+2e 2Y+h  3e    4d    2h    2h    2e+2h 2e+2h 2d+2h  2e+2h 6e  2e+2h 4Y+2h 2e+2h 2d+2h   4h    6h    4d+4h  4e+4h 6h  6h     12h 
Z | Z e  2Z e  Z+e h    2e 3e 2Z+h  2Z+h  e+h   3e    e+h   2Z+2e 2h    2h    2h    2e+2h 2e+2h 3h     2e+2h 6e  2e+2h 2e+2h 4Z+2h 3h      4h    6h    6h     4e+4h 6h  6h     12h 
a | a c  g  d  a+c d+g  h  3c c+h   2c+d  2c+g  d+h   2a+h  g+h   2d+h  2g+h  2h    2c+2h 2g+2h d+g+2h 4c+h  3h  3h    2d+2h 3h    2a+c+2h 4h    4c+4h 2d+5h  6h    6h  2g+5h  12h 
b | b 2b 2b 2b h   b+h  4b 2h 2h    2h    2h    2h    2h    2h    2b+2h 2b+2h 2b+2h 4h    4h    4h     4h    4h  4h    4h    4h    4h      4b+4h 8h    8h     8h    8h  8h     16h 
c | c 2c h  h  3c  2h   2h 6c 2c+2h 4c+h  4c+h  3h    2c+2h 3h    4h    4h    4h    4c+4h 6h    6h     8c+2h 6h  6h    6h    6h    4c+4h   8h    8c+8h 12h    12h   12h 12h    24h 
d | d h  h  2d d+h 2d+h 2h 3h 3h    2d+2h 3h    2d+2h 2d+2h 3h    4d+2h 4h    4h    6h    6h    2d+5h  6h    6h  6h    4d+4h 6h    2d+5h   8h    12h   4d+10h 12h   12h 12h    24h 
e | e 2e 2e 2e 3e  2h   4e 6e 2e+2h 2e+2h 2e+2h 6e    2e+2h 6e    4h    4h    4h    4e+4h 4e+4h 6h     4e+4h 12e 4e+4h 4e+4h 4e+4h 6h      8h    12h   12h    8e+8h 12h 12h    24h 
f | f 2f h  h  3f  4f   2h 6f 6f    3h    3h    3h    6f    3h    4h    4h    8f    12f   6h    12f    6h    6h  6h    6h    6h    6h      8h    12h   12h    12h   24f 12h    24h 
g | g h  2g h  g+h 2g+h 2h 3h 3h    3h    2g+2h 3h    2g+2h 2g+2h 4h    4g+2h 4h    6h    4g+4h 2g+5h  6h    6h  6h    6h    6h    2g+5h   8h    12h   12h    12h   12h 4g+10h 24h 
h | h 2h 2h 2h 3h  4h   4h 6h 6h    6h    6h    6h    6h    6h    8h    8h    8h    12h   12h   12h    12h   12h 12h   12h   12h   12h     16h   24h   24h    24h   24h 24h    48h 
"""

tables["PB_3"] = """
  | A B     C     D       E     F      G   
--+----------------------------------------
A | A B     C     D       E     F      G   
B | B 2B+E  2F    2E+F    4E+G  2F+2G  6G  
C | C 2F    2C+2F 2F+G    4G    4F+2G  8G  
D | D 2E+F  2F+G  2D+E+2G 4E+4G 2F+5G  12G 
E | E 4E+G  4G    4E+4G   8E+8G 12G    24G 
F | F 2F+2G 4F+2G 2F+5G   12G   4F+10G 24G 
G | G 6G    8G    12G     24G   24G    48G 
"""

# binary dicyclic group
tables["Dic3"] = """
  | A B  C   D  E  F   
--+--------------------
A | A B  C   D  E  F   
B | B 2B E   2D 2E 2F  
C | C E  C+E F  3E 3F  
D | D 2D F   4D 2F 4F  
E | E 2E 3E  2F 6E 6F  
F | F 2F 3F  4F 6F 12F 
"""

# binary dicyclic group
tables["Dic4"] = """
  | A B  C  D  E    F    G  H  I   
--+--------------------------------
A | A B  C  D  E    F    G  H  I   
B | B 2B G  G  2E   H    2G 2H 2I  
C | C G  2C G  H    2F   2G 2H 2I  
D | D G  G  2D H    H    2G 2H 2I  
E | E 2E H  H  2E+H 2H   2H 4H 4I  
F | F H  2F H  2H   2F+H 2H 4H 4I  
G | G 2G 2G 2G 2H   2H   4G 4H 4I  
H | H 2H 2H 2H 4H   4H   4H 8H 8I  
I | I 2I 2I 2I 4I   4I   4I 8I 16I 
"""

# binary tetrahedral group, aka SL(2, 3)
tables["2T"] = """
  | A B  C   D     E     F   G   
--+------------------------------
A | A B  C   D     E     F   G   
B | B 3B F   3D    G     3F  3G  
C | C F  C+F 2F    E+G   4F  4G  
D | D 3D 2F  2D+2F 2G    6F  6G  
E | E G  E+G 2G    2E+2G 4G  8G  
F | F 3F 4F  6F    4G    12F 12G 
G | G 3G 4G  6G    8G    12G 24G 
"""

# binary octahedral group
tables["2O"] = """
  | A B  C   D    E     F     G  H     I     J     K     L     M     N   P      Q   
--+---------------------------------------------------------------------------------
A | A B  C   D    E     F     G  H     I     J     K     L     M     N   P      Q   
B | B 2B G   H    L     L     2G 2H    M     M     N     2L    2M    2N  Q      2Q  
C | C G  C+G K    E+L   F+L   3G N     P     P     K+N   3L    Q     3N  P+Q    3Q  
D | D H  K   D+K  2K    N     N  H+N   I+P   J+P   2K+N  2N    M+Q   4N  2P+Q   4Q  
E | E L  E+L 2K   2E+N  L+N   3L 2N    2P    2P    2K+2N 2L+2N 2Q    6N  2P+2Q  6Q  
F | F L  F+L N    L+N   2F+N  3L 2N    Q     Q     3N    2L+2N 2Q    6N  3Q     6Q  
G | G 2G 3G  N    3L    3L    6G 2N    Q     Q     3N    6L    2Q    6N  3Q     6Q  
H | H 2H N   H+N  2N    2N    2N 2H+2N M+Q   M+Q   4N    4N    2M+2Q 8N  4Q     8Q  
I | I M  P   I+P  2P    Q     Q  M+Q   2I+Q  M+2P  2P+Q  2Q    2M+2Q 4Q  2P+3Q  8Q  
J | J M  P   J+P  2P    Q     Q  M+Q   M+2P  2J+Q  2P+Q  2Q    2M+2Q 4Q  2P+3Q  8Q  
K | K N  K+N 2K+N 2K+2N 3N    3N 4N    2P+Q  2P+Q  2K+5N 6N    4Q    12N 2P+5Q  12Q 
L | L 2L 3L  2N   2L+2N 2L+2N 6L 4N    2Q    2Q    6N    4L+4N 4Q    12N 6Q     12Q 
M | M 2M Q   M+Q  2Q    2Q    2Q 2M+2Q 2M+2Q 2M+2Q 4Q    4Q    4M+4Q 8Q  8Q     16Q 
N | N 2N 3N  4N   6N    6N    6N 8N    4Q    4Q    12N   12N   8Q    24N 12Q    24Q 
P | P Q  P+Q 2P+Q 2P+2Q 3Q    3Q 4Q    2P+3Q 2P+3Q 2P+5Q 6Q    8Q    12Q 2P+11Q 24Q 
Q | Q 2Q 3Q  4Q   6Q    6Q    6Q 8Q    8Q    8Q    12Q   12Q   16Q   24Q 24Q    48Q 
"""

# binary icosahedral group
tables["2I"] = """
  | A B    C     D     E     F     G     H     I      J      K   L    
--+-------------------------------------------------------------------
A | A B    C     D     E     F     G     H     I      J      K   L    
B | B B+G  I     G+I   K     F+K   2G+K  L     I+2K   2J+L   5K  5L   
C | C I    C+I   2I    E+K   3I    2K    H+L   2I+2K  2L     6K  6L   
D | D G+I  2I    D+I+K 2K    3I+K  G+3K  2L    2I+4K  J+3L   10K 10L  
E | E K    E+K   2K    2E+2K 3K    4K    2H+2L 6K     4L     12K 12L  
F | F F+K  3I    3I+K  3K    3F+3K 5K    3L    3I+6K  5L     15K 15L  
G | G 2G+K 2K    G+3K  4K    5K    2G+6K 4L    10K    2J+6L  20K 20L  
H | H L    H+L   2L    2H+2L 3L    4L    4H+4L 6L     8L     12L 24L  
I | I I+2K 2I+2K 2I+4K 6K    3I+6K 10K   6L    2I+14K 10L    30K 30L  
J | J 2J+L 2L    J+3L  4L    5L    2J+6L 8L    10L    4J+12L 20L 40L  
K | K 5K   6K    10K   12K   15K   20K   12L   30K    20L    60K 60L  
L | L 5L   6L    10L   12L   15L   20L   24L   30L    40L    60L 120L 
"""

# From: Serre, 1977, p104
tables["C3*Q_8"] = """
  | A B  C  D  E  F  G  H  I  J  K   L   
--+--------------------------------------
A | A B  C  D  E  F  G  H  I  J  K   L   
B | B 2B F  F  G  2F 2G K  K  2J 2K  2L  
C | C F  2C F  H  2F K  2H K  2J 2K  2L  
D | D F  F  2D I  2F K  K  2I 2J 2K  2L  
E | E G  H  I  3E K  3G 3H 3I L  3K  3L  
F | F 2F 2F 2F K  4F 2K 2K 2K 4J 4K  4L  
G | G 2G K  K  3G 2K 6G 3K 3K 2L 6K  6L  
H | H K  2H K  3H 2K 3K 6H 3K 2L 6K  6L  
I | I K  K  2I 3I 2K 3K 3K 6I 2L 6K  6L  
J | J 2J 2J 2J L  4J 2L 2L 2L 8J 4L  8L  
K | K 2K 2K 2K 3K 4K 6K 6K 6K 4L 12K 12L 
L | L 2L 2L 2L 3L 4L 6L 6L 6L 8L 12L 24L 
"""

def process(table):

    M = parse(table, perm=argv.perm)
    print(M)
    if M.shape[0]==M.shape[1]:
        print("det:", numpy.linalg.det(M))
    print()

    order = M[-1, -1]
    L, A = zelim(M)
    print("L =")
    print(shortstr(L))
    print("A =")
    print(shortstr(A))

    LM = numpy.dot(L, M)
    #print("LM =")
    #print(shortstr(LM))
    assert(numpy.alltrue(LM==A))

    reps = A[:, -1]
    print("order:", order)
    print("dimension of reps:", reps)
    print("sum of squares:", (reps*reps).sum())
    


if __name__ == "__main__":
    table = tables[argv.next()]
    process(table)



